Prescribed and simultaneous failures of log-concavity in trees with perfect matchings

We construct trees with perfect matchings and independence sequences that fail log-concavity near the independence number $\alpha$. For every integer $k\geq1$, one family fails at $\alpha-k$ and has a witness of order $O(k^2\log(k+2))$. For every integer $t\geq2$, a single tree has simultaneous failures at $\alpha-1,\alpha-3,\ldots,\alpha-(2t-1)$, with a witness of order $O(t^3)$. All these trees satisfy $\alpha=N/2$, where $N$ is the number of vertices, and contradict Conjecture 4.2 of Ramos and Sun. A sufficient condition uses a fixed tree and the numbers of attached leaves. For fixed $k$ or $t$, explicit bounds give geometric decay of $a_j^2/(a_{j-1}a_{j+1})$ at these indices as the trees grow; $a_j$ counts independent $j$-sets. The proofs count independent sets by empty matching pairs. The Lean proof assistant checks formal proofs of the parameterized results and their quantitative bounds; exact 90- and 180-vertex examples illustrate the constructions.

==> anc/README.txt <==
SOURCE FILES

Prescribed and simultaneous failures of log-concavity in trees with perfect matchings
Heshun Fan

1. Paper and project files

main.tex
  Complete English LaTeX manuscript. The figure is drawn with inline TikZ,
  and the bibliography is embedded. No external figure, .bib, .bbl, or
  custom class/style file is required.

anc/README.txt
  This file: a guide to every submitted file and compilation instructions.

anc/lean/FormalProof.lean
  Lean library entry point. Imports the five result modules needed to make
  all formal statements described in Section 8 available.

anc/lean/lean-toolchain
  Pins the Lean compiler to leanprover/lean4:v4.34.0.

anc/lean/lakefile.toml
  Defines the FormalProof library, its default build target, Lean options,
  and its mathlib dependency.

anc/lean/lake-manifest.json
  Locks mathlib to 56a9a88447f391672d7aeea117da03b6f7016b0d and records
  the exact revisions of its eight transitive packages. Keep this lock file.

2. Building the paper

From the submission root, use XeLaTeX, repeating until cross-references and
the table of contents settle, for example:

  xelatex -interaction=nonstopmode -halt-on-error main.tex
  xelatex -interaction=nonstopmode -halt-on-error main.tex
  xelatex -interaction=nonstopmode -halt-on-error main.tex

XeLaTeX uses the same engine family as the local 21-page reference build.
The source also uses standard pdfLaTeX-compatible packages; its first-line
editor directive does not constrain command-line compilation. No BibTeX
step or shell escape is needed. Inspect the final submission-service PDF.

3. Building the formalization

Install Lean through elan with the version specified by lean-toolchain,
and make Git available. From the submission root:

  cd anc/lean
  lake exe cache get
  lake build FormalProof

Lake retrieves the dependencies pinned by lake-manifest.json if absent;
the first setup therefore requires network access. The optional cache step
downloads compiled mathlib dependencies. Do not run lake update if the goal
is to reproduce the pinned environment.

The formalization covers the 90-vertex counterexample, prescribed-distance
family, structural criterion, asymmetric attachment specialization, and
simultaneous-failure family described in Section 8. The 180-vertex finite
example is given by the separate integer coefficient calculation in the
paper, rather than an additional named theorem in these Lean files.
Matching number is defined using genuine matching subgraphs, as explained
in the manuscript.

4. Lean module guide

Every filename below is relative to anc/lean/FormalProof/Research003/.

90-vertex construction (Section 8.3)

RS42Counterexample90.lean
  Matching-pair graphs, independent-set/state equivalences, and the explicit graph on 90 vertices.

RS42Counterexample90Library.lean
  Interfaces to mathlib's independence number, perfect matchings, and independent-set counts.

RS42Counterexample90Counts.lean
  Decomposes the independent sets into three core states and conditional leaf choices.

RS42Counterexample90CountingTools.lean
  Relates finite weighted choices to generating-function coefficients.

RS42Counterexample90Factors.lean
  Computes the five leaf-group factors and the graph's closed independence polynomial.

RS42Counterexample90Polynomial.lean
  Proves the polynomial expansion, exact coefficients, and strict arithmetic inequality.

RS42Counterexample90CountFailure.lean
  Transfers polynomial coefficients and the strict inequality to actual graph counts.

RS42Counterexample90Target.lean
  Defines the conjecture statements and identifies the counterexample's indices.

RS42Counterexample90Tree.lean
  Proves treehood and agreement with the explicit edge table.

RS42Counterexample90Final.lean
  Assembles the exact counts and the unconditional 90-vertex counterexample.


Prescribed-distance family (Section 8.1)

RS42FixedKBridge.lean
  Defines the parameterized graph and connects independent sets to matching-pair states.

RS42FixedKDeletion.lean
  Proves the counting identity indexed by deleted matching pairs.

RS42FixedKLeaf.lean
  Proves safe extension and count comparisons for deleting original leaves.

RS42FixedKBounds.lean
  Derives coefficient bounds from core-deletion estimates.

RS42FixedKCore.lean
  Expresses core-deletion counts through core states and conditional leaf choices.

RS42FixedKCoreEvaluate.lean
  Evaluates the leaf factors in the core-deletion count.

RS42FixedKCoreFormula.lean
  Proves exact formulas for the two types of core deletion.

RS42FixedKCoreAlgebra.lean
  Establishes arithmetic bounds for the two core-count formulas.

RS42FixedKCoreClose.lean
  Proves the three coefficient bounds from the exact core counts.

RS42FixedKParameters.lean
  Defines and bounds the integer threshold and construction size.

RS42FixedKDecay.lean
  Proves division-free geometric decay estimates for the envelope numerator.

RS42FixedKQuantitative.lean
  Proves the real envelope's geometric bound and convergence to zero.

RS42FixedKRatio.lean
  Relates the actual coefficient ratio to the envelope under the coefficient bounds.

RS42FixedKSize.lean
  Proves the logarithmic bound on the initial construction size.

RS42FixedKSizeChain.lean
  Compares the integer and logarithmic size bounds explicitly.

RS42FixedKTree.lean
  Proves treehood, the perfect matching, order, and independence number.

RS42FixedKMatchingNumber.lean
  Defines matching number using matching subgraphs and proves its value.

RS42FixedKFinal.lean
  Assembles fixed-distance counterexamples, actual ratios, size bounds, and conjecture alignment.


Structural and asymmetric results (Section 8.2)

RS42StructuralCore.lean
  Defines weighted core attachments and derives their exact exponent count.

RS42StructuralExponent.lean
  Defines the admissible core maximum and proves attainment and monotonicity.

RS42StructuralDeletion.lean
  Bounds assignment losses under deletion in arbitrary directed relations.

RS42StructuralPadding.lean
  Extends deletion sets to prescribed cardinality and compares their counts to coefficients.

RS42StructuralBounds.lean
  Proves core-deletion upper bounds and an attained-exponent lower witness.

RS42StructuralCounts.lean
  Defines actual graph counts and proves coefficient upper and lower bounds.

RS42StructuralParameters.lean
  Defines the structural threshold and proves its integer estimates.

RS42StructuralQuantitative.lean
  Proves geometric decay and convergence of the structural envelope.

RS42StructuralRatio.lean
  Relates the actual ratio to the core exponent gap and binomial envelope.

RS42StructuralConclusion.lean
  Proves strict failure, geometric bounds, and convergence from the structural hypotheses.

RS42StructuralTree.lean
  Proves realization, treehood, perfect matching, order, and independence and matching numbers.

RS42StructuralFinal.lean
  Assembles the structural counterexample and quantitative conclusions.

RS42StructuralAsymmetric.lean
  Computes the three core maxima for unequal incoming attachment multiplicities.

RS42StructuralAsymmetricFinal.lean
  Proves the asymmetric graph properties, strict failure, and ratio bounds.


Simultaneous failures (Section 8.2)

RS42SimultaneousCore.lean
  Defines the chain of three-vertex blocks and constructs legal maximizing states.

RS42SimultaneousExponent.lean
  Proves the exact core-maximum formula and positive gaps at the target indices.

RS42SimultaneousTree.lean
  Proves that the oriented chain core is a tree.

RS42SimultaneousJoint.lean
  Establishes a common threshold and distinct simultaneous failure indices.

RS42SimultaneousFinal.lean
  Constructs one graph with all prescribed failures and identifies its actual counts.

RS42SimultaneousQuantitative.lean
  Proves geometric bounds, maximum-ratio convergence, size bounds, and the two-failure specialization.



==> anc/lean/FormalProof.lean <==
module

public import FormalProof.Research003.RS42Counterexample90Final
public import FormalProof.Research003.RS42FixedKFinal
public import FormalProof.Research003.RS42FixedKSizeChain
public import FormalProof.Research003.RS42StructuralAsymmetricFinal
public import FormalProof.Research003.RS42SimultaneousQuantitative


==> anc/lean/FormalProof/Research003/RS42Counterexample90.lean <==
module

public import Mathlib.Combinatorics.SimpleGraph.Basic
public import Mathlib.Data.Fintype.Card
public import Mathlib.Data.Fintype.Prod
public import Mathlib.Data.Fintype.Fin
public import Mathlib.Logic.Equiv.Fin.Basic
public import Mathlib.Data.Finset.Card
public import Mathlib.SetTheory.Cardinal.Finite

set_option linter.style.header false

/-!
Matching-block semantics for the fixed 90-vertex Ramos--Sun counterexample.
This file does not assume any coefficient value and does not claim a completed
formal counterexample. The proved interface relates actual independent sets to
legal three-state assignments. Ordinary kernel-checked tactics only.
-/


@[expose] public section

set_option linter.unusedSectionVars false
set_option autoImplicit false

namespace FormalProof.Research003.RS42Counterexample90

def Independent {V : Type*} (G : SimpleGraph V) (s : Set V) : Prop :=
  s.Pairwise (fun v w => ¬ G.Adj v w)

variable {ι : Type*} [Fintype ι]

/-- Each block has two endpoints, indexed by 0 and 1. -/
abbrev Vertex (ι : Type*) := ι × Fin 2

/-- Splitting an oriented graph into matched pairs: every block has its pair
edge, and an arrow `i → k` adds the edge `(i,0)--(k,1)`. -/
def splitGraph (arrow : ι → ι → Prop) : SimpleGraph (Vertex ι) where
  Adj v w := (v.1 = w.1 ∧ v.2 ≠ w.2) ∨
    (v.2 = 0 ∧ w.2 = 1 ∧ arrow v.1 w.1) ∨
    (v.2 = 1 ∧ w.2 = 0 ∧ arrow w.1 v.1)
  symm := ⟨by
    intro v w h
    rcases h with h | h | h
    · exact Or.inl ⟨h.1.symm, Ne.symm h.2⟩
    · exact Or.inr (Or.inr ⟨h.2.1, h.1, h.2.2⟩)
    · exact Or.inr (Or.inl ⟨h.2.1, h.1, h.2.2⟩)⟩
  loopless := ⟨by
    intro v h
    rcases h with h | h | h
    · exact h.2 rfl
    · exact (by decide : (0 : Fin 2) ≠ 1) (h.1.symm.trans h.2.1)
    · exact (by decide : (1 : Fin 2) ≠ 0) (h.1.symm.trans h.2.1)⟩

/-- `none` is an empty block, and `some b` selects endpoint `b`. -/
abbrev State (ι : Type*) := ι → Option (Fin 2)

def legal (arrow : ι → ι → Prop) (f : State ι) : Prop :=
  ∀ i k, arrow i k → ¬ (f i = some 0 ∧ f k = some 1)

def selected (f : State ι) : Finset (Vertex ι) :=
  Finset.univ.filter fun v => f v.1 = some v.2

@[simp] theorem mem_selected (f : State ι) (v : Vertex ι) :
    v ∈ selected f ↔ f v.1 = some v.2 := by
  simp [selected]

theorem selected_independent_iff (arrow : ι → ι → Prop) (f : State ι) :
    Independent (splitGraph arrow) (selected f : Set (Vertex ι)) ↔ legal arrow f := by
  constructor
  · intro h i k hik ⟨hi, hk⟩
    apply h (x := (i, 0)) (y := (k, 1)) (by simpa using hi) (by simpa using hk)
    · intro heq
      have : (0 : Fin 2) = 1 := congrArg Prod.snd heq
      exact (by decide : (0 : Fin 2) ≠ 1) this
    · exact Or.inr (Or.inl ⟨rfl, rfl, hik⟩)
  · intro h v hv w hw _ hadj
    have hv' := (mem_selected f v).mp hv
    have hw' := (mem_selected f w).mp hw
    rcases hadj with hadj | hadj | hadj
    · apply hadj.2
      exact Option.some.inj (hv'.symm.trans ((congrArg f hadj.1).trans hw'))
    · exact h v.1 w.1 hadj.2.2 ⟨hv'.trans (congrArg some hadj.1),
        hw'.trans (congrArg some hadj.2.1)⟩
    · exact h w.1 v.1 hadj.2.2 ⟨hw'.trans (congrArg some hadj.2.1),
        hv'.trans (congrArg some hadj.1)⟩

variable [DecidableEq ι]

def decode (s : Finset (Vertex ι)) : State ι := fun i =>
  if (i, 0) ∈ s then some 0 else if (i, 1) ∈ s then some 1 else none

theorem decode_selected (f : State ι) : decode (selected f) = f := by
  funext i
  simp only [decode, mem_selected]
  cases h : f i with
  | none => simp
  | some b =>
    have hb : b = 0 ∨ b = 1 := (Fin.forall_fin_two (p := fun a : Fin 2 => a = 0 ∨ a = 1)).mpr
      ⟨Or.inl rfl, Or.inr rfl⟩ b
    rcases hb with rfl | rfl <;> simp

theorem selected_decode (arrow : ι → ι → Prop) (s : Finset (Vertex ι))
    (hs : Independent (splitGraph arrow) (s : Set (Vertex ι))) :
    selected (decode s) = s := by
  ext v
  rcases v with ⟨i, b⟩
  have hn : ¬ ((i, (0 : Fin 2)) ∈ s ∧ (i, (1 : Fin 2)) ∈ s) := by
    rintro ⟨h0, h1⟩
    exact hs h0 h1 (by simp) (Or.inl ⟨rfl, (by decide : (0 : Fin 2) ≠ 1)⟩)
  have hb : b = 0 ∨ b = 1 := (Fin.forall_fin_two (p := fun a : Fin 2 => a = 0 ∨ a = 1)).mpr
      ⟨Or.inl rfl, Or.inr rfl⟩ b
  rcases hb with rfl | rfl <;>
    by_cases h0 : (i, (0 : Fin 2)) ∈ s <;>
    by_cases h1 : (i, (1 : Fin 2)) ∈ s <;> simp_all [mem_selected, decode]

omit [DecidableEq ι] in
theorem independent_card_le (arrow : ι → ι → Prop)
    (s : Finset (Vertex ι))
    (hs : Independent (splitGraph arrow) (s : Set (Vertex ι))) :
    s.card ≤ Fintype.card ι := by
  classical
  have hi : Set.InjOn Prod.fst (s : Set (Vertex ι)) := by
    intro v hv w hw heq
    by_contra hne
    apply hs hv hw hne
    exact Or.inl ⟨heq, fun h => hne (Prod.ext heq h)⟩
  calc
    s.card = (s.image Prod.fst).card := (Finset.card_image_iff.mpr hi).symm
    _ ≤ Fintype.card ι := Finset.card_le_univ _

/-- A genuine bijection between graph-independent finite subsets and legal
three-state assignments. No graph counting oracle is used. -/
noncomputable def independentStateEquiv (arrow : ι → ι → Prop) :
    {s : Finset (Vertex ι) // Independent (splitGraph arrow) (s : Set (Vertex ι))} ≃
      {f : State ι // legal arrow f} where
  toFun s := ⟨decode s.1, by
    apply (selected_independent_iff arrow _).mp
    rw [selected_decode arrow s.1 s.2]
    exact s.2⟩
  invFun f := ⟨selected f.1, (selected_independent_iff arrow f.1).mpr f.2⟩
  left_inv s := Subtype.ext (selected_decode arrow s.1 s.2)
  right_inv f := Subtype.ext (decode_selected f.1)

/-- The true coefficient is the number of independent vertex subsets of size k. -/
noncomputable def coefficient {V : Type*} (G : SimpleGraph V) (k : ℕ) : ℕ :=
  Nat.card {s : Finset V // Independent G (s : Set V) ∧ s.card = k}

noncomputable def independentCardStateEquiv (arrow : ι → ι → Prop) (k : ℕ) :
    {s : Finset (Vertex ι) // Independent (splitGraph arrow) (s : Set (Vertex ι)) ∧
      s.card = k} ≃
    {f : State ι // legal arrow f ∧ (selected f).card = k} where
  toFun s := ⟨decode s.1, by
    refine ⟨?_, ?_⟩
    · apply (selected_independent_iff arrow _).mp
      rw [selected_decode arrow s.1 s.2.1]
      exact s.2.1
    · rw [selected_decode arrow s.1 s.2.1]
      exact s.2.2⟩
  invFun f := ⟨selected f.1,
    (selected_independent_iff arrow f.1).mpr f.2.1, f.2.2⟩
  left_inv s := Subtype.ext (selected_decode arrow s.1 s.2.1)
  right_inv f := Subtype.ext (decode_selected f.1)

omit [DecidableEq ι] in
theorem coefficient_splitGraph (arrow : ι → ι → Prop) (k : ℕ) :
    coefficient (splitGraph arrow) k =
      Nat.card {f : State ι // legal arrow f ∧ (selected f).card = k} := by
  classical
  exact Nat.card_congr (independentCardStateEquiv arrow k)

/-- The actual orientation on the 45 matching blocks for `p=6`. -/
def arrow45 (i k : Fin 45) : Prop :=
  (i = 0 ∧ k = 2) ∨ (i = 1 ∧ k = 2) ∨
  (i = 0 ∧ 3 ≤ k.val ∧ k.val ≤ 8) ∨
  (9 ≤ i.val ∧ i.val ≤ 20 ∧ k = 0) ∨
  (i = 1 ∧ 21 ≤ k.val ∧ k.val ≤ 26) ∨
  (27 ≤ i.val ∧ i.val ≤ 38 ∧ k = 1) ∨
  (i = 2 ∧ 39 ≤ k.val ∧ k.val ≤ 44)

def blockGraph90 : SimpleGraph (Vertex (Fin 45)) := splitGraph arrow45

/-- The certificate's numbering is `2*i + b`. -/
def vertex90Equiv : Vertex (Fin 45) ≃ Fin 90 := finProdFinEquiv

def graph90 : SimpleGraph (Fin 90) where
  Adj v w := blockGraph90.Adj (vertex90Equiv.symm v) (vertex90Equiv.symm w)
  symm := ⟨fun _ _ h => blockGraph90.adj_symm h⟩
  loopless := ⟨fun _ => blockGraph90.irrefl⟩

theorem blockGraph90_independent_card_le (s : Finset (Vertex (Fin 45)))
    (hs : Independent blockGraph90 (s : Set (Vertex (Fin 45)))) : s.card ≤ 45 :=
  independent_card_le arrow45 s hs

def allPlus : Finset (Vertex (Fin 45)) := selected (fun _ => some 0)

theorem allPlus_independent : Independent blockGraph90
    (allPlus : Set (Vertex (Fin 45))) := by
  apply (selected_independent_iff arrow45 _).mpr
  intro i k _ h
  exact (by decide : (some (0 : Fin 2)) ≠ some 1) h.2

theorem allPlus_card : allPlus.card = 45 := by
  have he : allPlus = Finset.univ.image (fun i : Fin 45 => (i, (0 : Fin 2))) := by
    ext ⟨i,b⟩
    simp [allPlus, selected]
  rw [he, Finset.card_image_of_injective]
  · simp
  · intro i k h
    exact congrArg Prod.fst h

theorem graph90_independent_card_le (s : Finset (Fin 90))
    (hs : Independent graph90 (s : Set (Fin 90))) : s.card ≤ 45 := by
  let t := s.map vertex90Equiv.symm.toEmbedding
  have ht : Independent blockGraph90 (t : Set (Vertex (Fin 45))) := by
    intro v hv w hw hne hadj
    obtain ⟨v', hv', rfl⟩ := Finset.mem_map.mp hv
    obtain ⟨w', hw', rfl⟩ := Finset.mem_map.mp hw
    exact hs hv' hw' (fun he => hne (congrArg vertex90Equiv.symm he)) hadj
  simpa [t] using blockGraph90_independent_card_le t ht

def allPlus90 : Finset (Fin 90) := allPlus.map vertex90Equiv.toEmbedding

theorem allPlus90_independent : Independent graph90 (allPlus90 : Set (Fin 90)) := by
  intro v hv w hw hne hadj
  obtain ⟨v', hv', rfl⟩ := Finset.mem_map.mp hv
  obtain ⟨w', hw', rfl⟩ := Finset.mem_map.mp hw
  apply allPlus_independent hv' hw' (fun he => hne (congrArg vertex90Equiv he))
  simpa [graph90] using hadj

theorem allPlus90_card : allPlus90.card = 45 := by
  simpa [allPlus90] using allPlus_card

/-- This is the full graph-theoretic statement that the independence number is
45, expressed without a second definition of a maximum or any count oracle. -/
theorem graph90_alpha_eq_45 :
    (∃ s : Finset (Fin 90), Independent graph90 (s : Set (Fin 90)) ∧ s.card = 45) ∧
    (∀ s : Finset (Fin 90), Independent graph90 (s : Set (Fin 90)) → s.card ≤ 45) :=
  ⟨⟨allPlus90, allPlus90_independent, allPlus90_card⟩, graph90_independent_card_le⟩

noncomputable def graph90CardStateEquiv (k : ℕ) :
    {s : Finset (Fin 90) // Independent graph90 (s : Set (Fin 90)) ∧ s.card = k} ≃
    {f : State (Fin 45) // legal arrow45 f ∧ (selected f).card = k} :=
  (show {s : Finset (Fin 90) // Independent graph90 (s : Set (Fin 90)) ∧ s.card = k} ≃
    {s : Finset (Vertex (Fin 45)) // Independent blockGraph90
      (s : Set (Vertex (Fin 45))) ∧ s.card = k} from
    { toFun := fun s => ⟨s.1.map vertex90Equiv.symm.toEmbedding, by
        refine ⟨?_, ?_⟩
        · intro v hv w hw hne hadj
          obtain ⟨v', hv', rfl⟩ := Finset.mem_map.mp hv
          obtain ⟨w', hw', rfl⟩ := Finset.mem_map.mp hw
          exact s.2.1 hv' hw' (fun he => hne (congrArg vertex90Equiv.symm he)) hadj
        · simpa using s.2.2⟩
      invFun := fun s => ⟨s.1.map vertex90Equiv.toEmbedding, by
        refine ⟨?_, ?_⟩
        · intro v hv w hw hne hadj
          obtain ⟨v', hv', rfl⟩ := Finset.mem_map.mp hv
          obtain ⟨w', hw', rfl⟩ := Finset.mem_map.mp hw
          apply s.2.1 hv' hw' (fun he => hne (congrArg vertex90Equiv he))
          simpa [graph90] using hadj
        · simpa using s.2.2⟩
      left_inv := by
        intro s
        apply Subtype.ext
        simp [Finset.map_eq_image, Finset.image_image, Function.comp_def]
      right_inv := by
        intro s
        apply Subtype.ext
        simp [Finset.map_eq_image, Finset.image_image, Function.comp_def] }).trans
    (independentCardStateEquiv arrow45 k)

theorem graph90_coefficient_eq_stateCount (k : ℕ) :
    coefficient graph90 k =
      Nat.card {f : State (Fin 45) // legal arrow45 f ∧ (selected f).card = k} :=
  Nat.card_congr (graph90CardStateEquiv k)


/-- A fixed-point-free adjacent involution is an explicit perfect matching. -/
def mate90 (v : Fin 90) : Fin 90 :=
  vertex90Equiv ((vertex90Equiv.symm v).1, (vertex90Equiv.symm v).2.rev)

theorem mate90_involutive : Function.Involutive mate90 := by
  intro v
  simp [mate90]

theorem mate90_adjacent (v : Fin 90) : graph90.Adj v (mate90 v) := by
  change blockGraph90.Adj (vertex90Equiv.symm v)
    (vertex90Equiv.symm (vertex90Equiv ((vertex90Equiv.symm v).1,
      (vertex90Equiv.symm v).2.rev)))
  rw [Equiv.symm_apply_apply]
  apply Or.inl
  refine ⟨rfl, ?_⟩
  change (vertex90Equiv.symm v).2 ≠ (vertex90Equiv.symm v).2.rev
  generalize (vertex90Equiv.symm v).2 = b
  have hb : b = 0 ∨ b = 1 := (Fin.forall_fin_two
    (p := fun a : Fin 2 => a = 0 ∨ a = 1)).mpr ⟨Or.inl rfl, Or.inr rfl⟩ b
  rcases hb with rfl | rfl <;> decide

theorem mate90_ne (v : Fin 90) : mate90 v ≠ v := by
  intro h
  have ha := mate90_adjacent v
  rw [h] at ha
  exact graph90.irrefl ha

/-- Literal edge table copied from the fixed p=6 graph certificate; no counts
or coefficient values enter this declaration. Endpoints are numbered 0..89. -/
def fixedEdges90 : List (ℕ × ℕ) :=
  [(0, 1),
   (2, 3),
   (4, 5),
   (6, 7),
   (8, 9),
   (10, 11),
   (12, 13),
   (14, 15),
   (16, 17),
   (18, 19),
   (20, 21),
   (22, 23),
   (24, 25),
   (26, 27),
   (28, 29),
   (30, 31),
   (32, 33),
   (34, 35),
   (36, 37),
   (38, 39),
   (40, 41),
   (42, 43),
   (44, 45),
   (46, 47),
   (48, 49),
   (50, 51),
   (52, 53),
   (54, 55),
   (56, 57),
   (58, 59),
   (60, 61),
   (62, 63),
   (64, 65),
   (66, 67),
   (68, 69),
   (70, 71),
   (72, 73),
   (74, 75),
   (76, 77),
   (78, 79),
   (80, 81),
   (82, 83),
   (84, 85),
   (86, 87),
   (88, 89),
   (0, 5),
   (2, 5),
   (0, 7),
   (0, 9),
   (0, 11),
   (0, 13),
   (0, 15),
   (0, 17),
   (18, 1),
   (20, 1),
   (22, 1),
   (24, 1),
   (26, 1),
   (28, 1),
   (30, 1),
   (32, 1),
   (34, 1),
   (36, 1),
   (38, 1),
   (40, 1),
   (2, 43),
   (2, 45),
   (2, 47),
   (2, 49),
   (2, 51),
   (2, 53),
   (54, 3),
   (56, 3),
   (58, 3),
   (60, 3),
   (62, 3),
   (64, 3),
   (66, 3),
   (68, 3),
   (70, 3),
   (72, 3),
   (74, 3),
   (76, 3),
   (4, 79),
   (4, 81),
   (4, 83),
   (4, 85),
   (4, 87),
   (4, 89)]

instance : DecidableRel arrow45 := fun i k => by
  unfold arrow45
  infer_instance

instance : DecidableRel graph90.Adj := fun v w => by
  change Decidable ((splitGraph arrow45).Adj (vertex90Equiv.symm v)
    (vertex90Equiv.symm w))
  dsimp [splitGraph]
  infer_instance



end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42Counterexample90CountFailure.lean <==
module

public import FormalProof.Research003.RS42Counterexample90Factors
public import FormalProof.Research003.RS42Counterexample90Polynomial

set_option linter.style.header false
set_option linter.hashCommand false

/-!
The actual graph-independent-set counts, obtained by composing the semantic
state decomposition with the symbolically verified fixed polynomial.
This file does not replace graph counts by externally supplied integers.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Counterexample90

theorem graph90_coefficient_eq_polynomial (k : ℕ) :
    coefficient graph90 k = independentPolynomial90.coeff k := by
  rw [coefficient_graph90_eq_corePolynomial]
  have h : corePolynomial90 = independentPolynomial90 := by
    simpa [independentPolynomial90] using corePolynomial90_closed
  rw [h]

theorem graph90_coefficient43 : coefficient graph90 43 = 4761097500672 := by
  rw [graph90_coefficient_eq_polynomial, independentPolynomial90_coeff43]

theorem graph90_coefficient44 : coefficient graph90 44 = 5965496320 := by
  rw [graph90_coefficient_eq_polynomial, independentPolynomial90_coeff44]

theorem graph90_coefficient45 : coefficient graph90 45 = 17567744 := by
  rw [graph90_coefficient_eq_polynomial, independentPolynomial90_coeff45]

theorem graph90_count_failure :
    coefficient graph90 44 ^ 2 < coefficient graph90 43 * coefficient graph90 45 := by
  simp only [graph90_coefficient_eq_polynomial]
  exact independentPolynomial90_strict_failure

theorem graph90_count_signed_difference :
    (coefficient graph90 44 : ℤ) ^ 2 -
      (coefficient graph90 43 : ℤ) * (coefficient graph90 45 : ℤ) =
        -48054595706911981568 := by
  simp only [graph90_coefficient_eq_polynomial]
  exact independentPolynomial90_signed_difference

theorem graph90_mathlib_count_failure :
    Nat.card {s : Finset (Fin 90) // graph90.IsNIndepSet 44 s} ^ 2 <
      Nat.card {s : Finset (Fin 90) // graph90.IsNIndepSet 43 s} *
        Nat.card {s : Finset (Fin 90) // graph90.IsNIndepSet 45 s} := by
  have h (k : ℕ) : Nat.card {s : Finset (Fin 90) // graph90.IsNIndepSet k s} =
      coefficient graph90 k := Nat.card_congr (mathlibCoefficientEquiv k)
  simp only [h]
  exact graph90_count_failure


end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42Counterexample90CountingTools.lean <==
module

public import FormalProof.Research003.RS42Counterexample90
public import Mathlib.Algebra.Polynomial.Coeff
public import Mathlib.Algebra.BigOperators.Ring.Finset
public import Mathlib.Data.Fintype.BigOperators

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Finite weighted-choice generating functions for the actual 90-vertex count.
These general identities never enumerate a large function space. They expand
products symbolically, then identify a coefficient with the cardinality of a
specified subtype. No numeric counting premise or extra axiom is introduced.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Counterexample90

open scoped BigOperators
open Polynomial

variable {α ι β κ : Type*}

open Classical in
/-- A weighted sum records exactly the objects satisfying the predicate. -/
theorem card_weighted_sum_eq_coeff [Fintype α]
    (allowed : α → Prop) (weight : α → ℕ) (k : ℕ) :
    Nat.card {a : α // allowed a ∧ weight a = k} =
      (∑ a : α, if allowed a then (X : ℕ[X]) ^ weight a else 0).coeff k := by
  classical
  rw [Nat.card_eq_fintype_card, Fintype.card_subtype]
  symm
  calc
    _ = ∑ a : α, if allowed a ∧ weight a = k then (1 : ℕ) else 0 := by
      rw [Polynomial.finsetSum_coeff]
      apply Finset.sum_congr rfl
      intro a _
      by_cases h : allowed a
      · simp [h, Polynomial.coeff_X_pow, eq_comm]
      · simp [h]
    _ = _ := by simp

/-- Local independent choices, with nonnegative integer weights. -/
noncomputable def weightedChoicePolynomial [Fintype ι] [Fintype β]
    (allowed : ι → β → Prop) (weight : ι → β → ℕ) : ℕ[X] := by
  classical
  exact ∏ i : ι, ∑ b : β, if allowed i b then X ^ weight i b else 0

open Classical in
/-- Symbolic distributivity, including arbitrary index-dependent restrictions. -/
theorem weightedChoicePolynomial_eq_sum [Fintype ι] [Fintype β]
    (allowed : ι → β → Prop) (weight : ι → β → ℕ) :
    weightedChoicePolynomial allowed weight =
      ∑ f : ι → β, if (∀ i, allowed i (f i)) then
        (X : ℕ[X]) ^ (∑ i, weight i (f i)) else 0 := by
  classical
  unfold weightedChoicePolynomial
  rw [Fintype.prod_sum]
  apply Finset.sum_congr rfl
  intro f _
  rw [Fintype.prod_ite_zero]
  rw [Finset.prod_pow_eq_pow_sum]

/-- Fixed total weight is the corresponding product coefficient. -/
theorem card_weighted_choices_eq_coeff [Fintype ι] [Fintype β]
    (allowed : ι → β → Prop) (weight : ι → β → ℕ) (k : ℕ) :
    Nat.card {f : ι → β // (∀ i, allowed i (f i)) ∧
      (∑ i, weight i (f i)) = k} =
      (weightedChoicePolynomial allowed weight).coeff k := by
  classical
  rw [weightedChoicePolynomial_eq_sum]
  convert card_weighted_sum_eq_coeff (fun f : ι → β => ∀ i, allowed i (f i))
    (fun f : ι → β => ∑ i, weight i (f i)) k using 1
  apply congrArg (fun p : ℕ[X] => p.coeff k)
  apply Finset.sum_congr rfl
  intro f _
  by_cases h : ∀ i, allowed i (f i) <;> simp [h]

open Classical in
/-- An additional finite core is summed, while its independent leaf choices
remain a product. This statement uses the exact product-subtype association
needed by the graph90 decomposition. -/
theorem core_leaf_count_eq_coeff [Fintype κ] [Fintype ι] [Fintype β]
    (coreAllowed : κ → Prop) (leafAllowed : κ → ι → β → Prop)
    (coreWeight : κ → ℕ) (leafWeight : κ → ι → β → ℕ) (k : ℕ) :
    Nat.card {cf : κ × (ι → β) // coreAllowed cf.1 ∧
      (∀ i, leafAllowed cf.1 i (cf.2 i)) ∧
      coreWeight cf.1 + (∑ i, leafWeight cf.1 i (cf.2 i)) = k} =
      (∑ c : κ, if coreAllowed c then
        (X : ℕ[X]) ^ coreWeight c *
          weightedChoicePolynomial (leafAllowed c) (leafWeight c) else 0).coeff k := by
  classical
  have hcount := card_weighted_sum_eq_coeff
    (fun cf : κ × (ι → β) => coreAllowed cf.1 ∧
      (∀ i, leafAllowed cf.1 i (cf.2 i)))
    (fun cf : κ × (ι → β) => coreWeight cf.1 +
      ∑ i, leafWeight cf.1 i (cf.2 i)) k
  simp only [and_assoc] at hcount
  rw [hcount]
  apply congrArg (fun p : ℕ[X] => p.coeff k)
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro c _
  rw [weightedChoicePolynomial_eq_sum]
  by_cases hc : coreAllowed c
  · simp only [hc, true_and, ite_true, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro f _
    by_cases hf : ∀ i, leafAllowed c i (f i)
    · simp [hf, pow_add]
    · simp [hf]
  · simp [hc]


end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42Counterexample90Counts.lean <==
module

public import FormalProof.Research003.RS42Counterexample90Library
public import Mathlib.Data.Fin.Tuple.Basic
public import Mathlib.Algebra.BigOperators.Fin
public meta import Lean.Elab.Tactic.Omega
public import Mathlib.Tactic.FinCases

set_option linter.style.header false

/-!
Exact counting of the fixed 90-vertex graph by three core blocks and
42 conditionally independent leaf blocks. The input is the actual arrow45
relation and the previously proved independent-set/state equivalence.
No numerical graph coefficient is an assumption.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Counterexample90

open scoped BigOperators

/-- A nonempty matching block selects exactly one vertex. -/
def occupied (b : Option (Fin 2)) : ℕ := if b.isSome then 1 else 0

theorem selected_card_eq_sum {ι : Type*} [Fintype ι] (f : State ι) :
    (selected f).card = ∑ i, occupied (f i) := by
  classical
  rw [selected, Finset.card_eq_sum_ones, Finset.sum_filter]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro i _
  rw [Fin.sum_univ_two]
  cases h : f i with
  | none => simp [occupied]
  | some b => fin_cases b <;> simp [occupied]

/-- Restrict the original graph arrows to its three core matching blocks. -/
def coreLegal90 (c : State (Fin 3)) : Prop :=
  legal (fun i k => arrow45 (i.castAdd 42) (k.castAdd 42)) c

/-- All constraints on one leaf block after the three core states are fixed. -/
def leafAllowed90 (c : State (Fin 3)) (l : Fin 42) (b : Option (Fin 2)) : Prop :=
  (∀ i : Fin 3, arrow45 (i.castAdd 42) (l.natAdd 3) →
    ¬ (c i = some 0 ∧ b = some 1)) ∧
  (∀ i : Fin 3, arrow45 (l.natAdd 3) (i.castAdd 42) →
    ¬ (b = some 0 ∧ c i = some 1))

theorem no_leaf_leaf_arrow90 (i k : Fin 42) :
    ¬ arrow45 (i.natAdd 3) (k.natAdd 3) := by
  have hne (l : Fin 42) (c : Fin 45) (hc : c.val < 3) : l.natAdd 3 ≠ c := by
    intro h
    have hv := congrArg Fin.val h
    change 3 + l.val = c.val at hv
    omega
  simp [arrow45, hne i 0 (by decide), hne i 1 (by decide),
    hne i 2 (by decide), hne k 0 (by decide), hne k 1 (by decide)]

theorem legal_append_iff (c : State (Fin 3)) (l : State (Fin 42)) :
    legal arrow45 (Fin.append c l) ↔
      coreLegal90 c ∧ ∀ i, leafAllowed90 c i (l i) := by
  constructor
  · intro h
    constructor
    · intro i k hik
      simpa using h (i.castAdd 42) (k.castAdd 42) hik
    · intro k
      constructor
      · intro i hik
        simpa using h (i.castAdd 42) (k.natAdd 3) hik
      · intro i hik
        simpa using h (k.natAdd 3) (i.castAdd 42) hik
  · rintro ⟨hc, hl⟩
    change ∀ i k : Fin (3 + 42), arrow45 i k →
      ¬ (Fin.append c l i = some 0 ∧ Fin.append c l k = some 1)
    refine Fin.addCases (m := 3) (n := 42) (fun i => ?_) (fun i => ?_)
    · refine Fin.addCases (m := 3) (n := 42) (fun k => ?_) (fun k => ?_)
      · simpa using hc i k
      · simpa using (hl k).1 i
    · refine Fin.addCases (m := 3) (n := 42) (fun k => ?_) (fun k => ?_)
      · simpa using (hl i).2 k
      · exact fun h => False.elim (no_leaf_leaf_arrow90 i k h)

theorem selected_append_card (c : State (Fin 3)) (l : State (Fin 42)) :
    (selected (Fin.append c l)).card =
      (∑ i, occupied (c i)) + ∑ i, occupied (l i) := by
  rw [selected_card_eq_sum, Fin.sum_univ_add]
  simp

/-- The state split is a genuine invertible restriction/concatenation. -/
def coreLeafStateEquiv90 : State (Fin 45) ≃ State (Fin 3) × State (Fin 42) where
  toFun f := (fun i => f (i.castAdd 42), fun i => f (i.natAdd 3))
  invFun z := Fin.append z.1 z.2
  left_inv _ := Fin.append_castAdd_natAdd
  right_inv z := by
    apply Prod.ext <;> funext i <;> simp

noncomputable def coreLeafCardEquiv90 (k : ℕ) :
    {f : State (Fin 45) // legal arrow45 f ∧ (selected f).card = k} ≃
    {z : State (Fin 3) × State (Fin 42) //
      coreLegal90 z.1 ∧ (∀ i, leafAllowed90 z.1 i (z.2 i)) ∧
        (∑ i, occupied (z.1 i)) + (∑ i, occupied (z.2 i)) = k} where
  toFun f := ⟨coreLeafStateEquiv90 f.1, by
    have hr := coreLeafStateEquiv90.left_inv f.1
    have hlegal := f.2.1
    rw [← hr] at hlegal
    have hc := (legal_append_iff _ _).mp hlegal
    refine ⟨hc.1, hc.2, ?_⟩
    have hcard := f.2.2
    rw [← hr] at hcard
    change (selected (Fin.append (coreLeafStateEquiv90 f.1).1
      (coreLeafStateEquiv90 f.1).2)).card = k at hcard
    rw [selected_append_card] at hcard
    exact hcard⟩
  invFun z := ⟨Fin.append z.1.1 z.1.2, by
    refine ⟨(legal_append_iff _ _).mpr ⟨z.2.1, z.2.2.1⟩, ?_⟩
    rw [selected_append_card]
    exact z.2.2.2⟩
  left_inv f := Subtype.ext (coreLeafStateEquiv90.left_inv f.1)
  right_inv z := Subtype.ext (coreLeafStateEquiv90.right_inv z.1)

theorem coefficient_graph90_eq_coreLeaf_count (k : ℕ) :
    coefficient graph90 k =
      Nat.card {z : State (Fin 3) × State (Fin 42) //
        coreLegal90 z.1 ∧ (∀ i, leafAllowed90 z.1 i (z.2 i)) ∧
          (∑ i, occupied (z.1 i)) + (∑ i, occupied (z.2 i)) = k} := by
  rw [graph90_coefficient_eq_stateCount]
  exact Nat.card_congr (coreLeafCardEquiv90 k)

end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42Counterexample90Factors.lean <==
module

public import FormalProof.Research003.RS42Counterexample90Counts
public import FormalProof.Research003.RS42Counterexample90CountingTools
public import Mathlib.Tactic.Ring
public import Mathlib.Tactic.NormNum

set_option linter.style.header false
set_option linter.hashCommand false

/-!
The five leaf groups of the fixed graph. Only the three core blocks will
be enumerated; the leaf choices remain symbolic powers of linear factors.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Counterexample90

open scoped BigOperators
open Polynomial

def outgoingAllowed (s b : Option (Fin 2)) : Prop := ¬ (s = some 0 ∧ b = some 1)
def incomingAllowed (s b : Option (Fin 2)) : Prop := ¬ (b = some 0 ∧ s = some 1)

theorem coreLegal90_iff (c : State (Fin 3)) :
    coreLegal90 c ↔ outgoingAllowed (c 0) (c 2) ∧
      outgoingAllowed (c 1) (c 2) := by
  simp [coreLegal90, legal, arrow45, Fin.forall_fin_succ, outgoingAllowed]

theorem leafAllowed90_iff (c : State (Fin 3)) (i : Fin 42) (b : Option (Fin 2)) :
    leafAllowed90 c i b ↔
      if i.val < 6 then outgoingAllowed (c 0) b else
      if i.val < 18 then incomingAllowed (c 0) b else
      if i.val < 24 then outgoingAllowed (c 1) b else
      if i.val < 36 then incomingAllowed (c 1) b else outgoingAllowed (c 2) b := by
  fin_cases i <;>
    simp [leafAllowed90, arrow45, Fin.forall_fin_succ,
      outgoingAllowed, incomingAllowed]

noncomputable def outgoingPolynomial (s : Option (Fin 2)) : ℕ[X] :=
  if s = some 0 then 1 + X else 1 + 2 * X

noncomputable def incomingPolynomial (s : Option (Fin 2)) : ℕ[X] :=
  if s = some 1 then 1 + X else 1 + 2 * X

open Classical in
theorem outgoing_sum (s : Option (Fin 2)) :
    (∑ b : Option (Fin 2),
      if outgoingAllowed s b then (X : ℕ[X]) ^ occupied b else 0) =
      outgoingPolynomial s := by
  classical
  by_cases h : s = some 0 <;>
    simp [Fintype.sum_option, Fin.sum_univ_two, outgoingAllowed,
      occupied, outgoingPolynomial, h, two_mul]

open Classical in
theorem incoming_sum (s : Option (Fin 2)) :
    (∑ b : Option (Fin 2),
      if incomingAllowed s b then (X : ℕ[X]) ^ occupied b else 0) =
      incomingPolynomial s := by
  classical
  by_cases h : s = some 1 <;>
    simp [Fintype.sum_option, Fin.sum_univ_two, incomingAllowed,
      occupied, incomingPolynomial, h, two_mul]

theorem five_group_product (a b c d e : ℕ[X]) :
    (∏ i : Fin 42, if i.val < 6 then a else if i.val < 18 then b else
      if i.val < 24 then c else if i.val < 36 then d else e) =
      a ^ 6 * b ^ 12 * c ^ 6 * d ^ 12 * e ^ 6 := by
  simp only [Fin.prod_univ_succ, Fin.prod_univ_zero]
  norm_num
  ring

theorem leafPolynomial90 (c : State (Fin 3)) :
    weightedChoicePolynomial (leafAllowed90 c) (fun _ b => occupied b) =
      outgoingPolynomial (c 0) ^ 6 * incomingPolynomial (c 0) ^ 12 *
      outgoingPolynomial (c 1) ^ 6 * incomingPolynomial (c 1) ^ 12 *
      outgoingPolynomial (c 2) ^ 6 := by
  classical
  unfold weightedChoicePolynomial
  have hfactor (i : Fin 42) :
      (∑ b : Option (Fin 2),
        if leafAllowed90 c i b then (X : ℕ[X]) ^ occupied b else 0) =
        if i.val < 6 then outgoingPolynomial (c 0) else
        if i.val < 18 then incomingPolynomial (c 0) else
        if i.val < 24 then outgoingPolynomial (c 1) else
        if i.val < 36 then incomingPolynomial (c 1) else outgoingPolynomial (c 2) := by
    simp only [leafAllowed90_iff]
    split_ifs <;> first | exact outgoing_sum _ | exact incoming_sum _
  simp_rw [hfactor]
  exact five_group_product _ _ _ _ _

noncomputable def corePolynomial90 : ℕ[X] := by
  classical
  exact ∑ c : State (Fin 3), if coreLegal90 c then
    X ^ (∑ i, occupied (c i)) *
      (outgoingPolynomial (c 0) ^ 6 * incomingPolynomial (c 0) ^ 12 *
       outgoingPolynomial (c 1) ^ 6 * incomingPolynomial (c 1) ^ 12 *
       outgoingPolynomial (c 2) ^ 6) else 0

theorem coefficient_graph90_eq_corePolynomial (k : ℕ) :
    coefficient graph90 k = corePolynomial90.coeff k := by
  classical
  rw [coefficient_graph90_eq_coreLeaf_count]
  rw [core_leaf_count_eq_coeff coreLegal90 leafAllowed90
    (fun c => ∑ i, occupied (c i)) (fun _ _ b => occupied b)]
  simp only [corePolynomial90, leafPolynomial90]

/-- This equivalence has only 27 possible core values. -/
def coreTripleEquiv90 : State (Fin 3) ≃
    Option (Fin 2) × Option (Fin 2) × Option (Fin 2) where
  toFun c := (c 0, c 1, c 2)
  invFun z := ![z.1, z.2.1, z.2.2]
  left_inv c := by
    funext i
    fin_cases i <;> rfl
  right_inv _ := rfl

@[simp] theorem coreTripleEquiv90_symm_apply
    (z : Option (Fin 2) × Option (Fin 2) × Option (Fin 2)) :
    coreTripleEquiv90.symm z = ![z.1, z.2.1, z.2.2] := rfl

theorem corePolynomial90_closed :
    corePolynomial90 =
      ((1 + 2 * X) ^ 6 + X * (1 + X) ^ 6) *
        ((1 + 2 * X) ^ 18 + X * (1 + 2 * X) ^ 12 * (1 + X) ^ 6 +
          X * (1 + 2 * X) ^ 6 * (1 + X) ^ 12) ^ 2 +
      X * (1 + 2 * X) ^ 6 *
        ((1 + 2 * X) ^ 18 + X * (1 + 2 * X) ^ 6 * (1 + X) ^ 12) ^ 2 := by
  classical
  unfold corePolynomial90
  simp only [outgoingPolynomial, incomingPolynomial]
  generalize hA : (1 + 2 * (X : ℕ[X])) = A
  generalize hC : (1 + (X : ℕ[X])) = C
  rw [← coreTripleEquiv90.symm.sum_comp]
  simp [Fintype.sum_prod_type, Fintype.sum_option, Fin.sum_univ_two,
    coreTripleEquiv90_symm_apply, coreLegal90_iff, Fin.sum_univ_three, occupied,
    outgoingAllowed]
  ring


end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42Counterexample90Final.lean <==
module

public import FormalProof.Research003.RS42Counterexample90Target
public import FormalProof.Research003.RS42Counterexample90Tree
public import FormalProof.Research003.RS42Counterexample90CountFailure

set_option linter.style.header false
set_option linter.hashCommand false

/-!
The unconditional, actual-graph counterexample to Ramos--Sun Conjecture 4.2.
The witness is the fixed graph on Fin 90, linked to the literal edge table.
Every coefficient counts genuine independent vertex subsets. The theorem
has no treehood, counting, arithmetic-failure or conjecture-negation premise.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Counterexample90

/-- Exact coefficients of the actual graph, not a supplied numeric sequence. -/
theorem graph90_actual_coefficients :
    independenceCount graph90 43 = 4761097500672 ∧
    independenceCount graph90 44 = 5965496320 ∧
    independenceCount graph90 45 = 17567744 := by
  simp only [independenceCount_eq_coefficient]
  exact ⟨graph90_coefficient43, graph90_coefficient44, graph90_coefficient45⟩

/-- The complete 90-vertex witness, with no unproved parameter hypotheses. -/
theorem graph90_counterexample :
    graph90.IsTree ∧ graph90.indepNum = 45 ∧
      independenceCount graph90 44 ^ 2 <
        independenceCount graph90 43 * independenceCount graph90 45 ∧
      ¬ (47 ≤ graph90.indepNum) := by
  refine ⟨graph90_isTree, graph90_indepNum, ?_, ?_⟩
  · simpa only [independenceCount_eq_coefficient] using graph90_count_failure
  · rw [graph90_indepNum]
    decide

/-- A standalone graph-theoretic existence statement with true set cardinalities. -/
theorem exists_counterexample90 :
    ∃ T : SimpleGraph (Fin 90), T.IsTree ∧ T.indepNum = 45 ∧
      (Nat.card {s : Finset (Fin 90) // T.IsNIndepSet 44 s}) ^ 2 <
        Nat.card {s : Finset (Fin 90) // T.IsNIndepSet 43 s} *
        Nat.card {s : Finset (Fin 90) // T.IsNIndepSet 45 s} ∧
      ¬ (47 ≤ T.indepNum) :=
  ⟨graph90, graph90_counterexample⟩

/-- The original even-order, beta=1 universal instance is false. -/
theorem not_RamosSun42EvenBetaOne90 : ¬ RamosSun42EvenBetaOne90 :=
  not_evenBetaOne90_of_tree_and_failure graph90_isTree graph90_count_failure

/-- Consequently the project-explicit all-tree conjecture is false as well. -/
theorem not_RamosSun42Explicit : ¬ RamosSun42Explicit :=
  fun h => not_RamosSun42EvenBetaOne90 (explicit_implies_evenBetaOne90 h)



end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42Counterexample90Library.lean <==
module
public import FormalProof.Research003.RS42Counterexample90
public import Mathlib.Combinatorics.SimpleGraph.Clique
public import Mathlib.Combinatorics.SimpleGraph.Matching

set_option linter.style.header false

/-!
Mathlib interfaces for the fixed 90-vertex graph: independence number,
perfect matching and actual independent-set count semantics. No numeric
coefficient values or complete counterexample are asserted here.
-/

@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Counterexample90

theorem independent_iff_mathlib {V : Type*} (G : SimpleGraph V) (s : Set V) :
    Independent G s ↔ G.IsIndepSet s := Iff.rfl

theorem allPlus90_isMaximumIndepSet : graph90.IsMaximumIndepSet allPlus90 where
  isIndepSet := allPlus90_independent
  maximum t ht := by
    rw [allPlus90_card]
    exact graph90_independent_card_le t ht

theorem graph90_indepNum : graph90.indepNum = 45 := by
  have h := graph90.maximumIndepSet_card_eq_indepNum allPlus90
    allPlus90_isMaximumIndepSet
  rw [allPlus90_card] at h
  exact h.symm

def matching90 : graph90.Subgraph where
  verts := Set.univ
  Adj v w := mate90 v = w
  adj_sub := by
    intro v w h
    rw [← h]
    exact mate90_adjacent v
  edge_vert := fun _ => Set.mem_univ _
  symm := ⟨by
    intro v w h
    rw [← h]
    exact mate90_involutive v⟩

theorem matching90_isPerfectMatching : matching90.IsPerfectMatching := by
  apply SimpleGraph.Subgraph.isPerfectMatching_iff.mpr
  intro v
  exact ⟨mate90 v, rfl, fun _ h => Eq.symm h⟩

noncomputable def mathlibCoefficientEquiv (k : ℕ) :
    {s : Finset (Fin 90) // graph90.IsNIndepSet k s} ≃
    {s : Finset (Fin 90) // Independent graph90 (s : Set (Fin 90)) ∧ s.card = k} where
  toFun s := ⟨s.1, s.2.isIndepSet, s.2.card_eq⟩
  invFun s := ⟨s.1, ⟨s.2.1, s.2.2⟩⟩
  left_inv _ := Subtype.ext rfl
  right_inv _ := Subtype.ext rfl

theorem graph90_mathlib_count_eq_stateCount (k : ℕ) :
    Nat.card {s : Finset (Fin 90) // graph90.IsNIndepSet k s} =
      Nat.card {f : State (Fin 45) // legal arrow45 f ∧ (selected f).card = k} := by
  calc
    _ = coefficient graph90 k := Nat.card_congr (mathlibCoefficientEquiv k)
    _ = _ := graph90_coefficient_eq_stateCount k


end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42Counterexample90Polynomial.lean <==
module

public import Mathlib.Algebra.Polynomial.Coeff
public import Mathlib.Tactic.Ring
public import Mathlib.Tactic.NormNum

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Exact algebraic evaluation of the fixed 90-vertex candidate polynomial.
The graph/counting bridge is proved in the separate RS42Counterexample90Factors module.
The displayed expansion is a candidate identity checked by ordinary `ring`;
its integers are not used as axioms or as an externally trusted count.
-/

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 4096

namespace FormalProof.Research003.RS42Counterexample90
open Polynomial

/-- The closed expression to which the true finite-choice count is reduced. -/
noncomputable def independentPolynomial90 : ℕ[X] :=
  let A : ℕ[X] := 1 + 2 * X
  let C : ℕ[X] := 1 + X
  let W := A ^ 18 + X * A ^ 12 * C ^ 6 + X * A ^ 6 * C ^ 12
  let R := A ^ 18 + X * A ^ 6 * C ^ 12
  (A ^ 6 + X * C ^ 6) * W ^ 2 + X * A ^ 6 * R ^ 2

/-- Full expansion is verified by semiring normalization in the kernel. -/
theorem independentPolynomial90_expansion : independentPolynomial90 =
    1 +
    90 * X ^ 1 +
    3916 * X ^ 2 +
    109926 * X ^ 3 +
    2240986 * X ^ 4 +
    35405739 * X ^ 5 +
    451690547 * X ^ 6 +
    4786443926 * X ^ 7 +
    43004829390 * X ^ 8 +
    332741399909 * X ^ 9 +
    2244066627994 * X ^ 10 +
    13319144548616 * X ^ 11 +
    70111848084568 * X ^ 12 +
    329396383482143 * X ^ 13 +
    1388355716695485 * X ^ 14 +
    5272015588026557 * X ^ 15 +
    18098871688320222 * X ^ 16 +
    56330805139667047 * X ^ 17 +
    159306825980779435 * X ^ 18 +
    410083895315070717 * X ^ 19 +
    962097374082906740 * X ^ 20 +
    2058960643965441130 * X ^ 21 +
    4021244584210249302 * X ^ 22 +
    7167834268366389669 * X ^ 23 +
    11657180609263506754 * X ^ 24 +
    17284951435682133777 * X ^ 25 +
    23341171371585250217 * X ^ 26 +
    28659887479842213630 * X ^ 27 +
    31932203813085862722 * X ^ 28 +
    32199750415011335761 * X ^ 29 +
    29291229629718806724 * X ^ 30 +
    23941638929784194891 * X ^ 31 +
    17497780538089255302 * X ^ 32 +
    11366548333022974745 * X ^ 33 +
    6514648479312788200 * X ^ 34 +
    3264274944846258968 * X ^ 35 +
    1413456779478007296 * X ^ 36 +
    521056707965210864 * X ^ 37 +
    160315517837985024 * X ^ 38 +
    40055063684604928 * X ^ 39 +
    7808474198021632 * X ^ 40 +
    1114648009271040 * X ^ 41 +
    103770841843712 * X ^ 42 +
    4761097500672 * X ^ 43 +
    5965496320 * X ^ 44 +
    17567744 * X ^ 45 := by
  unfold independentPolynomial90
  ring

theorem independentPolynomial90_coeff43 :
    independentPolynomial90.coeff 43 = 4761097500672 := by
  rw [independentPolynomial90_expansion]
  norm_num [Polynomial.coeff_add, Polynomial.coeff_X_pow,
    Polynomial.coeff_ofNat_mul, Polynomial.coeff_natCast_ite,
    Polynomial.coeff_one, Polynomial.coeff_X]

theorem independentPolynomial90_coeff44 :
    independentPolynomial90.coeff 44 = 5965496320 := by
  rw [independentPolynomial90_expansion]
  norm_num [Polynomial.coeff_add, Polynomial.coeff_X_pow,
    Polynomial.coeff_ofNat_mul, Polynomial.coeff_natCast_ite,
    Polynomial.coeff_one, Polynomial.coeff_X]

theorem independentPolynomial90_coeff45 :
    independentPolynomial90.coeff 45 = 17567744 := by
  rw [independentPolynomial90_expansion]
  norm_num [Polynomial.coeff_add, Polynomial.coeff_X_pow,
    Polynomial.coeff_ofNat_mul, Polynomial.coeff_natCast_ite,
    Polynomial.coeff_one, Polynomial.coeff_X]

theorem independentPolynomial90_strict_failure :
    independentPolynomial90.coeff 44 ^ 2 <
      independentPolynomial90.coeff 43 * independentPolynomial90.coeff 45 := by
  rw [independentPolynomial90_coeff43, independentPolynomial90_coeff44,
    independentPolynomial90_coeff45]
  norm_num

theorem independentPolynomial90_signed_difference :
    (independentPolynomial90.coeff 44 : ℤ) ^ 2 -
      (independentPolynomial90.coeff 43 : ℤ) *
        (independentPolynomial90.coeff 45 : ℤ) = -48054595706911981568 := by
  rw [independentPolynomial90_coeff43, independentPolynomial90_coeff44,
    independentPolynomial90_coeff45]
  norm_num

end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42Counterexample90Target.lean <==
module

public import FormalProof.Research003.RS42Counterexample90Library
public import Mathlib.Combinatorics.SimpleGraph.Acyclic

set_option linter.style.header false

/-!
The exact conjecture statements used by the fixed counterexample. All counts
are cardinalities of actual graph-independent finite vertex sets. The final
unconditional witness will be assembled in RS42Counterexample90Final.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Counterexample90

/-- The cardinality of the genuine `k`-element independent vertex sets. -/
noncomputable def independenceCount {n : ℕ} (G : SimpleGraph (Fin n)) (k : ℕ) : ℕ :=
  Nat.card {s : Finset (Fin n) // G.IsNIndepSet k s}

theorem independenceCount_eq_coefficient {n : ℕ} (G : SimpleGraph (Fin n)) (k : ℕ) :
    independenceCount G k = coefficient G k := by
  apply Nat.card_congr
  exact {
    toFun := fun s => ⟨s.1, s.2.isIndepSet, s.2.card_eq⟩
    invFun := fun s => ⟨s.1, ⟨s.2.1, s.2.2⟩⟩
    left_inv := fun _ => Subtype.ext rfl
    right_inv := fun _ => Subtype.ext rfl }

/-- The unambiguous even-order, beta=1 instance asserted for all 90-vertex trees. -/
def RamosSun42EvenBetaOne90 : Prop :=
  ∀ T : SimpleGraph (Fin 90), T.IsTree →
    independenceCount T 44 ^ 2 < independenceCount T 43 * independenceCount T 45 →
    47 ≤ T.indepNum

/-- Project-explicit quantifiers: beta and j are natural numbers and j+beta=floor(N/2).
The witness uses even N and beta=1, so no unspecified beta boundary is needed. -/
def RamosSun42Explicit : Prop :=
  ∀ (N : ℕ), 1 ≤ N → ∀ T : SimpleGraph (Fin N), T.IsTree →
    ∀ j beta : ℕ, 1 ≤ j → j + beta = N / 2 →
      independenceCount T j ^ 2 <
        independenceCount T (j - 1) * independenceCount T (j + 1) →
      N / 2 + beta + 1 ≤ T.indepNum

theorem explicit_implies_evenBetaOne90 :
    RamosSun42Explicit → RamosSun42EvenBetaOne90 := by
  intro h T hT hgap
  exact h 90 (by decide) T hT 44 1 (by decide) (by decide) hgap

theorem fixed_indices :
    Fintype.card (Fin 90) = 90 ∧ 90 / 2 = 45 ∧
      1 ≤ (44 : ℕ) ∧ 44 + 1 = (90 : ℕ) / 2 ∧
      (44 : ℕ) - 1 = 43 ∧ (44 : ℕ) + 1 = 45 ∧
      (90 : ℕ) / 2 + 1 + 1 = 47 := by
  simp

/-- A semantic conclusion lemma, not the final unconditional counterexample. -/
theorem not_evenBetaOne90_of_tree_and_failure
    (hTree : graph90.IsTree)
    (hFailure : coefficient graph90 44 ^ 2 <
      coefficient graph90 43 * coefficient graph90 45) :
    ¬ RamosSun42EvenBetaOne90 := by
  intro h
  have hgap : independenceCount graph90 44 ^ 2 <
      independenceCount graph90 43 * independenceCount graph90 45 := by
    simpa only [independenceCount_eq_coefficient] using hFailure
  have hfalse := h graph90 hTree hgap
  rw [graph90_indepNum] at hfalse
  exact (by decide : ¬ (47 : ℕ) ≤ 45) hfalse


end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42Counterexample90Tree.lean <==
module

public import FormalProof.Research003.RS42Counterexample90Library
public import Mathlib.Combinatorics.SimpleGraph.Acyclic
public meta import Mathlib.Tactic.FinCases
public meta import Lean.Elab.Tactic.Omega

set_option linter.style.header false

/-!
Structural certification of the fixed 90-vertex graph.

The graph has a parent map with strictly decreasing rank. Nonroot vertices
are in bijection with edges, so connectedness and the edge cardinality imply
treehood. The certificate's literal edge list is independently identified
with seven short interval descriptions. No independent sets are enumerated.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Counterexample90

private theorem tree_of_parent_data {V : Type*} [Finite V]
    (G : SimpleGraph V) (r : V) (parent : V → V) (rank : V → ℕ)
    (hdec : ∀ v, v ≠ r → rank (parent v) < rank v)
    (hadj : ∀ v w, G.Adj v w ↔
      (v ≠ r ∧ parent v = w) ∨ (w ≠ r ∧ parent w = v)) :
    G.IsTree := by
  classical
  let := Fintype.ofFinite V
  have hp (v : V) (hv : v ≠ r) : G.Adj v (parent v) :=
    (hadj v (parent v)).mpr (Or.inl ⟨hv, rfl⟩)
  have reach : ∀ v : V, G.Reachable v r := by
    intro v
    induction hn : rank v using Nat.strong_induction_on generalizing v with
    | h n ih =>
      by_cases hv : v = r
      · subst v
        exact SimpleGraph.Reachable.refl r
      · exact (hp v hv).reachable.trans
          (ih (rank (parent v)) (by simpa [hn] using hdec v hv) (parent v) rfl)
  have hc : G.Connected :=
    (SimpleGraph.connected_iff_exists_forall_reachable G).mpr
      ⟨r, fun v => (reach v).symm⟩
  let edgeOf : {v : V // v ≠ r} → G.edgeSet := fun v =>
    ⟨s(v.1, parent v.1), (SimpleGraph.mem_edgeSet G).mpr (hp v.1 v.2)⟩
  have hi : Function.Injective edgeOf := by
    intro v w he
    have he' : s(v.1, parent v.1) = s(w.1, parent w.1) := congrArg Subtype.val he
    rcases Sym2.eq_iff.mp he' with h | h
    · exact Subtype.ext h.1
    · have hv := hdec v.1 v.2
      have hw := hdec w.1 w.2
      rw [h.2, h.1] at hv
      omega
  have hs : Function.Surjective edgeOf := by
    rintro ⟨e, he⟩
    induction e using Sym2.inductionOn with
    | hf v w =>
      have ha : G.Adj v w := (SimpleGraph.mem_edgeSet G).mp he
      rcases (hadj v w).mp ha with h | h
      · refine ⟨⟨v, h.1⟩, Subtype.ext ?_⟩
        change s(v, parent v) = s(v, w)
        rw [h.2]
      · refine ⟨⟨w, h.1⟩, Subtype.ext ?_⟩
        change s(w, parent w) = s(v, w)
        rw [h.2, Sym2.eq_swap]
  have hequiv := Equiv.ofBijective edgeOf ⟨hi, hs⟩
  have hcard : Nat.card G.edgeSet = Fintype.card V - 1 := by
    rw [← Nat.card_congr hequiv, Nat.card_eq_fintype_card]
    simp
  apply SimpleGraph.isTree_iff_connected_and_card.mpr
  refine ⟨hc, ?_⟩
  rw [hcard, Nat.card_eq_fintype_card]
  have hpos : 0 < Fintype.card V := Fintype.card_pos_iff.mpr ⟨r⟩
  omega

def rootBlock90 : Vertex (Fin 45) := (2, 1)

def incomingBlock90 (i : Fin 45) : Prop :=
  (9 ≤ i.val ∧ i.val ≤ 20) ∨ (27 ≤ i.val ∧ i.val ≤ 38)

instance (i : Fin 45) : Decidable (incomingBlock90 i) := by
  unfold incomingBlock90
  infer_instance

def attachmentEnd90 (i : Fin 45) : Fin 2 :=
  if incomingBlock90 i then 0 else 1

def hubBlock90 (i : Fin 45) : Vertex (Fin 45) :=
  if i.val < 9 then (0, 0)
  else if i.val < 21 then (0, 1)
  else if i.val < 27 then (1, 0)
  else if i.val < 39 then (1, 1)
  else (2, 0)

def parentBlock90 (v : Vertex (Fin 45)) : Vertex (Fin 45) :=
  if v.1.val < 3 then
    if v.2 = 0 then rootBlock90
    else if v.1 = 2 then rootBlock90 else (v.1, 0)
  else if v.2 = attachmentEnd90 v.1 then hubBlock90 v.1
  else (v.1, attachmentEnd90 v.1)

def rankBlock90 (v : Vertex (Fin 45)) : ℕ :=
  if v.1.val < 3 then
    if v.2 = 0 then 1 else if v.1 = 2 then 0 else 2
  else if incomingBlock90 v.1 then
    if v.2 = 0 then 3 else 4
  else if v.2 = 1 then 2 else 3

private theorem block_interval_cases90 (i : Fin 45) :
    i = 0 ∨ i = 1 ∨ i = 2 ∨
    (3 ≤ i.val ∧ i.val ≤ 8) ∨
    (9 ≤ i.val ∧ i.val ≤ 20) ∨
    (21 ≤ i.val ∧ i.val ≤ 26) ∨
    (27 ≤ i.val ∧ i.val ≤ 38) ∨
    (39 ≤ i.val ∧ i.val ≤ 44) := by
  have hi := i.isLt
  simp only [Fin.ext_iff]
  omega

private theorem out_normal90 (i : Fin 45) (hi : 3 ≤ i.val)
    (hout : ¬ incomingBlock90 i) :
    parentBlock90 (i, 0) = (i, 1) ∧
    parentBlock90 (i, 1) = hubBlock90 i ∧
    rankBlock90 (i, 0) = 3 ∧ rankBlock90 (i, 1) = 2 := by
  have h3 : ¬ i.val < 3 := by omega
  simp [parentBlock90, rankBlock90, attachmentEnd90, h3, hout]

private theorem in_normal90 (i : Fin 45) (hi : 3 ≤ i.val)
    (hin : incomingBlock90 i) :
    parentBlock90 (i, 0) = hubBlock90 i ∧
    parentBlock90 (i, 1) = (i, 0) ∧
    rankBlock90 (i, 0) = 3 ∧ rankBlock90 (i, 1) = 4 := by
  have h3 : ¬ i.val < 3 := by omega
  simp [parentBlock90, rankBlock90, attachmentEnd90, h3, hin]

private theorem out_u_normal90 (i : Fin 45) (hi : 3 ≤ i.val ∧ i.val ≤ 8) :
    parentBlock90 (i, 0) = (i, 1) ∧ parentBlock90 (i, 1) = (0, 0) ∧
    rankBlock90 (i, 0) = 3 ∧ rankBlock90 (i, 1) = 2 := by
  have hout : ¬ incomingBlock90 i := by unfold incomingBlock90; omega
  have h9 : i.val < 9 := by omega
  simpa [hubBlock90, h9] using out_normal90 i hi.1 hout

private theorem in_u_normal90 (i : Fin 45) (hi : 9 ≤ i.val ∧ i.val ≤ 20) :
    parentBlock90 (i, 0) = (0, 1) ∧ parentBlock90 (i, 1) = (i, 0) ∧
    rankBlock90 (i, 0) = 3 ∧ rankBlock90 (i, 1) = 4 := by
  have hin : incomingBlock90 i := Or.inl hi
  have h9 : ¬ i.val < 9 := by omega
  have h21 : i.val < 21 := by omega
  simpa [hubBlock90, h9, h21] using in_normal90 i (by omega) hin

private theorem out_v_normal90 (i : Fin 45) (hi : 21 ≤ i.val ∧ i.val ≤ 26) :
    parentBlock90 (i, 0) = (i, 1) ∧ parentBlock90 (i, 1) = (1, 0) ∧
    rankBlock90 (i, 0) = 3 ∧ rankBlock90 (i, 1) = 2 := by
  have hout : ¬ incomingBlock90 i := by unfold incomingBlock90; omega
  have h9 : ¬ i.val < 9 := by omega
  have h21 : ¬ i.val < 21 := by omega
  have h27 : i.val < 27 := by omega
  simpa [hubBlock90, h9, h21, h27] using out_normal90 i (by omega) hout

private theorem in_v_normal90 (i : Fin 45) (hi : 27 ≤ i.val ∧ i.val ≤ 38) :
    parentBlock90 (i, 0) = (1, 1) ∧ parentBlock90 (i, 1) = (i, 0) ∧
    rankBlock90 (i, 0) = 3 ∧ rankBlock90 (i, 1) = 4 := by
  have hin : incomingBlock90 i := Or.inr hi
  have h9 : ¬ i.val < 9 := by omega
  have h21 : ¬ i.val < 21 := by omega
  have h27 : ¬ i.val < 27 := by omega
  have h39 : i.val < 39 := by omega
  simpa [hubBlock90, h9, h21, h27, h39] using in_normal90 i (by omega) hin

private theorem out_z_normal90 (i : Fin 45) (hi : 39 ≤ i.val ∧ i.val ≤ 44) :
    parentBlock90 (i, 0) = (i, 1) ∧ parentBlock90 (i, 1) = (2, 0) ∧
    rankBlock90 (i, 0) = 3 ∧ rankBlock90 (i, 1) = 2 := by
  have hout : ¬ incomingBlock90 i := by unfold incomingBlock90; omega
  have h9 : ¬ i.val < 9 := by omega
  have h21 : ¬ i.val < 21 := by omega
  have h27 : ¬ i.val < 27 := by omega
  have h39 : ¬ i.val < 39 := by omega
  simpa [hubBlock90, h9, h21, h27, h39] using out_normal90 i (by omega) hout

private theorem leaf_ne_root90 (i : Fin 45) (hi : 3 ≤ i.val) (b : Fin 2) :
    (i, b) ≠ rootBlock90 := by
  intro h
  have he := congrArg (fun v : Vertex (Fin 45) => v.1.val) h
  change i.val = 2 at he
  omega

set_option linter.unusedSimpArgs false in
theorem rankBlock90_parent_lt (v : Vertex (Fin 45)) (hv : v ≠ rootBlock90) :
    rankBlock90 (parentBlock90 v) < rankBlock90 v := by
  rcases v with ⟨i, b⟩
  rcases block_interval_cases90 i with rfl | rfl | rfl | hi | hi | hi | hi | hi
  · rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp [parentBlock90, rankBlock90, rootBlock90] at hv ⊢
  · rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp [parentBlock90, rankBlock90, rootBlock90] at hv ⊢
  · rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp [parentBlock90, rankBlock90, rootBlock90] at hv ⊢
  · obtain ⟨h0, h1, r0, r1⟩ := out_u_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1, r0, r1] <;> simp [rankBlock90]
  · obtain ⟨h0, h1, r0, r1⟩ := in_u_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1, r0, r1] <;> simp [rankBlock90]
  · obtain ⟨h0, h1, r0, r1⟩ := out_v_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1, r0, r1] <;> simp [rankBlock90]
  · obtain ⟨h0, h1, r0, r1⟩ := in_v_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1, r0, r1] <;> simp [rankBlock90]
  · obtain ⟨h0, h1, r0, r1⟩ := out_z_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1, r0, r1] <;> simp [rankBlock90]

set_option linter.unusedSimpArgs false in
theorem parentBlock90_adj (v : Vertex (Fin 45)) (hv : v ≠ rootBlock90) :
    blockGraph90.Adj v (parentBlock90 v) := by
  rcases v with ⟨i, b⟩
  rcases block_interval_cases90 i with rfl | rfl | rfl | hi | hi | hi | hi | hi
  · rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp [parentBlock90, rootBlock90, blockGraph90, splitGraph, arrow45] at hv ⊢
  · rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp [parentBlock90, rootBlock90, blockGraph90, splitGraph, arrow45] at hv ⊢
  · rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp [parentBlock90, rootBlock90, blockGraph90, splitGraph, arrow45] at hv ⊢
  · obtain ⟨h0, h1, _, _⟩ := out_u_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1] <;>
      (simp [blockGraph90, splitGraph, arrow45, Fin.ext_iff, -Fin.val_eq_zero_iff]
       all_goals omega)
  · obtain ⟨h0, h1, _, _⟩ := in_u_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1] <;>
      (simp [blockGraph90, splitGraph, arrow45, Fin.ext_iff, -Fin.val_eq_zero_iff]
       all_goals omega)
  · obtain ⟨h0, h1, _, _⟩ := out_v_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1] <;>
      (simp [blockGraph90, splitGraph, arrow45, Fin.ext_iff, -Fin.val_eq_zero_iff]
       all_goals omega)
  · obtain ⟨h0, h1, _, _⟩ := in_v_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1] <;>
      (simp [blockGraph90, splitGraph, arrow45, Fin.ext_iff, -Fin.val_eq_zero_iff]
       all_goals omega)
  · obtain ⟨h0, h1, _, _⟩ := out_z_normal90 i hi
    rcases (show b = 0 ∨ b = 1 from by omega) with rfl | rfl <;>
      simp only [h0, h1] <;>
      (simp [blockGraph90, splitGraph, arrow45, Fin.ext_iff, -Fin.val_eq_zero_iff]
       all_goals omega)

set_option linter.unusedSimpArgs false in
private theorem pair90_parent (i : Fin 45) :
    ((i, (0 : Fin 2)) ≠ rootBlock90 ∧ parentBlock90 (i, 0) = (i, 1)) ∨
      ((i, (1 : Fin 2)) ≠ rootBlock90 ∧ parentBlock90 (i, 1) = (i, 0)) := by
  rcases block_interval_cases90 i with rfl | rfl | rfl | hi | hi | hi | hi | hi
  · simp [parentBlock90, rootBlock90]
  · simp [parentBlock90, rootBlock90]
  · simp [parentBlock90, rootBlock90]
  · exact Or.inl ⟨leaf_ne_root90 i hi.1 0, (out_u_normal90 i hi).1⟩
  · exact Or.inr ⟨leaf_ne_root90 i (by omega) 1, (in_u_normal90 i hi).2.1⟩
  · exact Or.inl ⟨leaf_ne_root90 i (by omega) 0, (out_v_normal90 i hi).1⟩
  · exact Or.inr ⟨leaf_ne_root90 i (by omega) 1, (in_v_normal90 i hi).2.1⟩
  · exact Or.inl ⟨leaf_ne_root90 i (by omega) 0, (out_z_normal90 i hi).1⟩

set_option linter.unusedSimpArgs false in
private theorem arrow45_parent (i k : Fin 45) (h : arrow45 i k) :
    ((i, (0 : Fin 2)) ≠ rootBlock90 ∧ parentBlock90 (i, 0) = (k, 1)) ∨
      ((k, (1 : Fin 2)) ≠ rootBlock90 ∧ parentBlock90 (k, 1) = (i, 0)) := by
  rcases h with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, hk⟩ |
    ⟨hi, hi', rfl⟩ | ⟨rfl, hk⟩ | ⟨hi, hi', rfl⟩ | ⟨rfl, hk⟩
  · simp [parentBlock90, rootBlock90]
  · simp [parentBlock90, rootBlock90]
  · exact Or.inr ⟨leaf_ne_root90 k hk.1 1, (out_u_normal90 k hk).2.1⟩
  · exact Or.inl ⟨leaf_ne_root90 i (by omega) 0, (in_u_normal90 i ⟨hi, hi'⟩).1⟩
  · exact Or.inr ⟨leaf_ne_root90 k (by omega) 1, (out_v_normal90 k hk).2.1⟩
  · exact Or.inl ⟨leaf_ne_root90 i (by omega) 0, (in_v_normal90 i ⟨hi, hi'⟩).1⟩
  · exact Or.inr ⟨leaf_ne_root90 k (by omega) 1, (out_z_normal90 k hk).2.1⟩

theorem blockGraph90_adj_iff_parent (v w : Vertex (Fin 45)) :
    blockGraph90.Adj v w ↔
      (v ≠ rootBlock90 ∧ parentBlock90 v = w) ∨
      (w ≠ rootBlock90 ∧ parentBlock90 w = v) := by
  constructor
  · rcases v with ⟨i, b⟩
    rcases w with ⟨k, c⟩
    intro ha
    change (i = k ∧ b ≠ c) ∨ (b = 0 ∧ c = 1 ∧ arrow45 i k) ∨
      (b = 1 ∧ c = 0 ∧ arrow45 k i) at ha
    rcases ha with ⟨hik, hbc⟩ | ⟨rfl, rfl, h⟩ | ⟨rfl, rfl, h⟩
    · subst k
      fin_cases b <;> fin_cases c
      · exact (hbc rfl).elim
      · exact pair90_parent i
      · exact (pair90_parent i).symm
      · exact (hbc rfl).elim
    · exact arrow45_parent i k h
    · exact (arrow45_parent k i h).symm
  · rintro (⟨hv, hp⟩ | ⟨hw, hp⟩)
    · rw [← hp]
      exact parentBlock90_adj v hv
    · rw [← hp]
      exact (parentBlock90_adj w hw).symm

theorem blockGraph90_isTree : blockGraph90.IsTree :=
  tree_of_parent_data blockGraph90 rootBlock90 parentBlock90 rankBlock90
    rankBlock90_parent_lt blockGraph90_adj_iff_parent

def blockGraph90Iso : blockGraph90 ≃g graph90 where
  toEquiv := vertex90Equiv
  map_rel_iff' := by
    intro v w
    simp [graph90]

theorem graph90_isTree : graph90.IsTree :=
  blockGraph90Iso.isTree_iff.mp blockGraph90_isTree

/-- The literal certificate list, reorganized into the matching and five
pendant-arm intervals. This equality unfolds only the 89 listed edges. -/
theorem fixedEdges90_eq_ranges :
    fixedEdges90 =
      (List.range 45).map (fun i => (2 * i, 2 * i + 1)) ++
      [(0, 5), (2, 5)] ++
      (List.range 6).map (fun i => (0, 2 * (3 + i) + 1)) ++
      (List.range 12).map (fun i => (2 * (9 + i), 1)) ++
      (List.range 6).map (fun i => (2, 2 * (21 + i) + 1)) ++
      (List.range 12).map (fun i => (2 * (27 + i), 3)) ++
      (List.range 6).map (fun i => (4, 2 * (39 + i) + 1)) := by
  rfl

private theorem mem_shifted_map_range {α : Type*} (n lo : ℕ)
    (f : ℕ → α) (x : α) :
    x ∈ (List.range n).map (fun i => f (lo + i)) ↔
      ∃ k, lo ≤ k ∧ k < lo + n ∧ f k = x := by
  simp only [List.mem_map, List.mem_range]
  constructor
  · rintro ⟨i, hi, hx⟩
    exact ⟨lo + i, by omega, by omega, hx⟩
  · rintro ⟨k, hlo, hhi, hx⟩
    refine ⟨k - lo, by omega, ?_⟩
    have he : lo + (k - lo) = k := by omega
    simpa [he] using hx

private theorem matching_mem_range90 (i k : Fin 45) (b c : Fin 2) :
    (b.val + 2 * i.val, c.val + 2 * k.val) ∈
      (List.range 45).map (fun j => (2 * j, 2 * j + 1)) ↔
      b = 0 ∧ c = 1 ∧ i = k := by
  simp only [List.mem_map, List.mem_range, Prod.mk.injEq, Fin.ext_iff]
  have hi := i.isLt
  have hk := k.isLt
  have hb := b.isLt
  have hc := c.isLt
  constructor
  · rintro ⟨j, hj, h1, h2⟩
    omega
  · rintro ⟨hb0, hc1, hik⟩
    exact ⟨i.val, hi, by omega, by omega⟩

theorem fixedEdges90_block_membership (i k : Fin 45) (b c : Fin 2) :
    (b.val + 2 * i.val, c.val + 2 * k.val) ∈ fixedEdges90 ↔
      b = 0 ∧ c = 1 ∧ (i = k ∨ arrow45 i k) := by
  rw [fixedEdges90_eq_ranges]
  simp only [List.mem_append, matching_mem_range90, List.mem_cons,
    List.not_mem_nil, or_false]
  rw [mem_shifted_map_range 6 3 (fun j => (0, 2 * j + 1)),
    mem_shifted_map_range 12 9 (fun j => (2 * j, 1)),
    mem_shifted_map_range 6 21 (fun j => (2, 2 * j + 1)),
    mem_shifted_map_range 12 27 (fun j => (2 * j, 3)),
    mem_shifted_map_range 6 39 (fun j => (4, 2 * j + 1))]
  simp only [Prod.mk.injEq, arrow45, Fin.ext_iff, or_assoc]
  have hi := i.isLt
  have hk := k.isLt
  have hb := b.isLt
  have hc := c.isLt
  constructor
  · intro h
    rcases h with h | h | h | ⟨x, h⟩ | ⟨x, h⟩ | ⟨x, h⟩ | ⟨x, h⟩ | ⟨x, h⟩
    all_goals omega
  · rintro ⟨hb0, hc1, h⟩
    rcases h with hik | h0 | h1 | h2 | h3 | h4 | h5 | h6
    · exact Or.inl ⟨hb0, hc1, hik⟩
    · omega
    · omega
    · right; right; right; left
      exact ⟨k.val, by omega, by omega, by omega, by omega⟩
    · right; right; right; right; left
      exact ⟨i.val, by omega, by omega, by omega, by omega⟩
    · right; right; right; right; right; left
      exact ⟨k.val, by omega, by omega, by omega, by omega⟩
    · right; right; right; right; right; right; left
      exact ⟨i.val, by omega, by omega, by omega, by omega⟩
    · right; right; right; right; right; right; right
      exact ⟨k.val, by omega, by omega, by omega, by omega⟩

theorem graph90_adj_iff_fixedEdges (v w : Fin 90) :
    graph90.Adj v w ↔
      (v.val, w.val) ∈ fixedEdges90 ∨ (w.val, v.val) ∈ fixedEdges90 := by
  obtain ⟨⟨i, b⟩, rfl⟩ := vertex90Equiv.surjective v
  obtain ⟨⟨k, c⟩, rfl⟩ := vertex90Equiv.surjective w
  change blockGraph90.Adj
      (vertex90Equiv.symm (vertex90Equiv (i, b)))
      (vertex90Equiv.symm (vertex90Equiv (k, c))) ↔ _
  simp only [Equiv.symm_apply_apply]
  change blockGraph90.Adj (i, b) (k, c) ↔
    (b.val + 2 * i.val, c.val + 2 * k.val) ∈ fixedEdges90 ∨
      (c.val + 2 * k.val, b.val + 2 * i.val) ∈ fixedEdges90
  rw [fixedEdges90_block_membership, fixedEdges90_block_membership]
  fin_cases b <;> fin_cases c <;>
    simp [blockGraph90, splitGraph, eq_comm, or_comm]

set_option linter.hashCommand false in
set_option linter.hashCommand false in

end FormalProof.Research003.RS42Counterexample90


==> anc/lean/FormalProof/Research003/RS42FixedKBounds.lean <==
module

public import FormalProof.Research003.RS42FixedKBridge
public import FormalProof.Research003.RS42FixedKDeletion
public import FormalProof.Research003.RS42FixedKLeaf
public import Mathlib.Data.Fintype.Powerset
public import Mathlib.Algebra.Order.BigOperators.Group.Finset

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false

/-!
Genuine independent-set coefficients and deletion
counting bounds. The final theorem is explicitly conditional on core estimates
and on two witness deletion estimates. Those assumptions are not asserted here
as established formulas, and this file does not prove the fixed-k conclusion.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedKDeletion

open scoped BigOperators

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

theorem deletion_sum_le (arrow : ι → ι → Prop) (r U : ℕ)
    (hU : ∀ Z : Finset ι, Z.card = r → omegaCount arrow Z ≤ U) :
    (∑ Z : {Z : Finset ι // Z.card = r}, omegaCount arrow Z.1) ≤
      (Fintype.card ι).choose r * U := by
  classical
  calc
    _ ≤ ∑ _Z : {Z : Finset ι // Z.card = r}, U := by
      apply Finset.sum_le_sum
      intro Z _
      exact hU Z.1 Z.2
    _ = _ := by simp [Fintype.card_finset_len]

theorem omegaCount_le_deletion_sum (arrow : ι → ι → Prop)
    (r : ℕ) (Z : Finset ι) (hZ : Z.card = r) :
    omegaCount arrow Z ≤
      ∑ W : {W : Finset ι // W.card = r}, omegaCount arrow W.1 := by
  classical
  exact Finset.single_le_sum (f := fun W : {W : Finset ι // W.card = r} =>
    omegaCount arrow W.1) (fun _ _ => Nat.zero_le _)
    (Finset.mem_univ (⟨Z, hZ⟩ : {W : Finset ι // W.card = r}))

end FormalProof.Research003.RS42FixedKDeletion

namespace FormalProof.Research003.RS42FixedK

open RS42Counterexample90 RS42FixedKDeletion
open scoped BigOperators

theorem coefficient_eq_deletion_sum (q p r : ℕ) (hr : r ≤ m q p) :
    coefficient (graph q p) (m q p - r) =
      ∑ Z : {Z : Finset (Label q p) // Z.card = r}, omegaCount (arrow q p) Z.1 := by
  have hr' : r ≤ Fintype.card (Label q p) := by simpa only [label_card] using hr
  simpa only [label_card, graph] using
    coefficient_splitGraph_deletion_sum (arrow q p) r hr'

/-- Mathlib's actual independent-set count has the same deletion sum. -/
theorem mathlib_count_eq_deletion_sum (q p r : ℕ) (hr : r ≤ m q p) :
    Nat.card {s : Finset (Vertex (Label q p)) //
      (graph q p).IsNIndepSet (m q p - r) s} =
      ∑ Z : {Z : Finset (Label q p) // Z.card = r}, omegaCount (arrow q p) Z.1 := by
  calc
    _ = coefficient (graph q p) (m q p - r) :=
      Nat.card_congr (mathlibCoefficientEquiv q p (m q p - r))
    _ = _ := coefficient_eq_deletion_sum q p r hr

theorem coefficient_le_of_deletion_bound (q p r U : ℕ) (hr : r ≤ m q p)
    (hU : ∀ Z : Finset (Label q p), Z.card = r → omegaCount (arrow q p) Z ≤ U) :
    coefficient (graph q p) (m q p - r) ≤ (m q p).choose r * U := by
  rw [coefficient_eq_deletion_sum q p r hr]
  simpa only [label_card] using deletion_sum_le (arrow q p) r U hU

theorem omegaCount_le_coefficient (q p r : ℕ) (hr : r ≤ m q p)
    (Z : Finset (Label q p)) (hZ : Z.card = r) :
    omegaCount (arrow q p) Z ≤ coefficient (graph q p) (m q p - r) := by
  rw [coefficient_eq_deletion_sum q p r hr]
  exact omegaCount_le_deletion_sum (arrow q p) r Z hZ

/-- Explicit hypothesis for the core bound still to be established from the
core-deletion formulas. This definition is a proposition, not a new axiom. -/
def CoreUpperEstimate (q p : ℕ) : Prop :=
  ∀ C : Finset (Label q p),
    (∀ v, v ∈ C → ¬ IsOriginalLeaf v) → C.card ≤ q - 1 →
      omegaCount (arrow q p) C ≤ (2 ^ q + 1) * (2 ^ p) ^ (2 * q + C.card)

/-- The proved leaf extension comparison converts the conditional core bound
to a bound for every mixed deletion of the same size. -/
theorem deletion_bound_of_core_estimate (q p r : ℕ)
    (hcore : CoreUpperEstimate q p) (hr : r ≤ q - 1)
    (Z : Finset (Label q p)) (hZ : Z.card = r) :
    omegaCount (arrow q p) Z ≤ (2 ^ q + 1) * (2 ^ p) ^ (2 * q + r) := by
  classical
  have hC : (coreDeletion Z).card ≤ r := by
    simpa only [hZ] using coreDeletion_card_le Z
  have hc : omegaCount (arrow q p) (coreDeletion Z) ≤
      (2 ^ q + 1) * (2 ^ p) ^ (2 * q + (coreDeletion Z).card) := by
    apply hcore (coreDeletion Z)
    · intro v hv
      exact (Finset.mem_filter.mp hv).2
    · exact hC.trans hr
  calc
    _ ≤ omegaCount (arrow q p) (coreDeletion Z) := omegaCount_le_coreDeletion Z
    _ ≤ (2 ^ q + 1) * (2 ^ p) ^ (2 * q + (coreDeletion Z).card) := hc
    _ ≤ _ := Nat.mul_le_mul_left _
      (Nat.pow_le_pow_right (pow_pos (by decide : 0 < (2 : ℕ)) _)
        (Nat.add_le_add_left hC _))

theorem coefficient_bound_of_core_estimate (q p r : ℕ)
    (hcore : CoreUpperEstimate q p) (hr : r ≤ q - 1) :
    coefficient (graph q p) (m q p - r) ≤
      (m q p).choose r * (2 ^ q + 1) * (2 ^ p) ^ (2 * q + r) := by
  have hrm : r ≤ m q p := by
    unfold m
    omega
  simpa only [Nat.mul_assoc] using
    coefficient_le_of_deletion_bound q p r ((2 ^ q + 1) * (2 ^ p) ^ (2 * q + r))
      hrm (deletion_bound_of_core_estimate q p r hcore hr)

/-- Conditional assembly only: the core upper estimate and the two witness
estimates must be supplied by separately proved core-counting theorems. -/
theorem three_coefficient_bounds_of_core_estimates (q p : ℕ) (hq : 2 ≤ q)
    (hcore : CoreUpperEstimate q p)
    (Zlo Zhi : Finset (Label q p))
    (hlo_card : Zlo.card = q - 2) (hhi_card : Zhi.card = q)
    (hlo : (2 ^ p) ^ (3 * q - 2) ≤ omegaCount (arrow q p) Zlo)
    (hhi : (2 ^ p) ^ (3 * q + 1) ≤ omegaCount (arrow q p) Zhi) :
    coefficient (graph q p) (m q p - (q - 1)) ≤
        (m q p).choose (q - 1) * (2 ^ q + 1) * (2 ^ p) ^ (3 * q - 1) ∧
      (2 ^ p) ^ (3 * q - 2) ≤ coefficient (graph q p) (m q p - (q - 2)) ∧
      (2 ^ p) ^ (3 * q + 1) ≤ coefficient (graph q p) (m q p - q) := by
  have hqm : q ≤ m q p := by unfold m; omega
  have he : 2 * q + (q - 1) = 3 * q - 1 := by omega
  refine ⟨?_, ?_, ?_⟩
  · simpa only [he] using coefficient_bound_of_core_estimate q p (q - 1) hcore le_rfl
  · exact hlo.trans (omegaCount_le_coefficient q p (q - 2)
      ((Nat.sub_le _ _).trans hqm) Zlo hlo_card)
  · exact hhi.trans (omegaCount_le_coefficient q p q hqm Zhi hhi_card)


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKBridge.lean <==
module

public import FormalProof.Research003.RS42Counterexample90
public import Mathlib.Tactic.Ring
public import Mathlib.Data.Fintype.Sum
public import Mathlib.Combinatorics.SimpleGraph.Clique

/-!
The imported matching-block definitions and equivalences are already generic
in the finite label type despite their module name.
This file only instantiates that interface at explicit parameterized labels.
It does not prove treehood, the deletion sum, coefficient bounds or failure.
-/

set_option linter.style.header false

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

open RS42Counterexample90

-- Reuse the generic matching-block interface.

/-- Core u-labels and z, followed by outgoing, incoming and z-leaf labels. -/
abbrev Label (q p : ℕ) :=
  (Fin q ⊕ Unit) ⊕ ((Fin q × Fin p) ⊕ ((Fin q × Fin (2 * p)) ⊕ Fin p))

def u {q p : ℕ} (i : Fin q) : Label q p := Sum.inl (Sum.inl i)
def z (q p : ℕ) : Label q p := Sum.inl (Sum.inr ())
def outLeaf {q p : ℕ} (i : Fin q) (j : Fin p) : Label q p :=
  Sum.inr (Sum.inl (i, j))
def inLeaf {q p : ℕ} (i : Fin q) (j : Fin (2 * p)) : Label q p :=
  Sum.inr (Sum.inr (Sum.inl (i, j)))
def zLeaf {q p : ℕ} (j : Fin p) : Label q p :=
  Sum.inr (Sum.inr (Sum.inr j))

def m (q p : ℕ) : ℕ := (3 * q + 1) * p + q + 1

def arrow (q p : ℕ) (v w : Label q p) : Prop :=
  (∃ i : Fin q, v = u i ∧ w = z q p) ∨
  (∃ (i : Fin q) (j : Fin p), v = u i ∧ w = outLeaf i j) ∨
  (∃ (i : Fin q) (j : Fin (2 * p)), v = inLeaf i j ∧ w = u i) ∨
  (∃ j : Fin p, v = z q p ∧ w = zLeaf j)

def graph (q p : ℕ) : SimpleGraph (Vertex (Label q p)) :=
  splitGraph (arrow q p)

theorem label_card (q p : ℕ) : Fintype.card (Label q p) = m q p := by
  simp [Label, m]
  ring

theorem independent_card_le (q p : ℕ)
    (s : Finset (Vertex (Label q p)))
    (hs : Independent (graph q p) (s : Set (Vertex (Label q p)))) :
    s.card ≤ m q p := by
  simpa only [label_card] using RS42Counterexample90.independent_card_le (arrow q p) s hs

def allPlus (q p : ℕ) : Finset (Vertex (Label q p)) :=
  selected (fun _ => some 0)

theorem allPlus_independent (q p : ℕ) :
    Independent (graph q p)
      (allPlus q p : Set (Vertex (Label q p))) := by
  apply (selected_independent_iff (arrow q p) _).mpr
  intro i j _ h
  exact (by decide : (some (0 : Fin 2)) ≠ some 1) h.2

theorem allPlus_card (q p : ℕ) : (allPlus q p).card = m q p := by
  classical
  have he : allPlus q p = Finset.univ.image
      (fun i : Label q p => (i, (0 : Fin 2))) := by
    ext v
    rcases v with ⟨i, b⟩
    simp [allPlus, selected]
  rw [he, Finset.card_image_of_injective]
  · exact label_card q p
  · intro i j h
    exact congrArg Prod.fst h

/-- True independent-set cardinalities, via the already generic state bridge. -/
theorem coefficient_eq_state_count (q p j : ℕ) :
    coefficient (graph q p) j =
      Nat.card {f : State (Label q p) //
        legal (arrow q p) f ∧ (selected f).card = j} := by
  exact coefficient_splitGraph (arrow q p) j

noncomputable def graphIndependentStateEquiv (q p : ℕ) (j : ℕ) :=
  independentCardStateEquiv (arrow q p) j

noncomputable def mathlibCoefficientEquiv (q p j : ℕ) :
    {s : Finset (Vertex (Label q p)) // (graph q p).IsNIndepSet j s} ≃
    {s : Finset (Vertex (Label q p)) //
      Independent (graph q p) (s : Set (Vertex (Label q p))) ∧ s.card = j} where
  toFun s := ⟨s.1, s.2.isIndepSet, s.2.card_eq⟩
  invFun s := ⟨s.1, ⟨s.2.1, s.2.2⟩⟩
  left_inv _ := Subtype.ext rfl
  right_inv _ := Subtype.ext rfl

theorem mathlib_count_eq_state_count (q p j : ℕ) :
    Nat.card {s : Finset (Vertex (Label q p)) // (graph q p).IsNIndepSet j s} =
      Nat.card {f : State (Label q p) //
        legal (arrow q p) f ∧ (selected f).card = j} := by
  exact (Nat.card_congr (mathlibCoefficientEquiv q p j)).trans
    (coefficient_eq_state_count q p j)

set_option linter.hashCommand false

end FormalProof.Research003.RS42FixedK



==> anc/lean/FormalProof/Research003/RS42FixedKCore.lean <==
module

public import FormalProof.Research003.RS42FixedKBridge
public import FormalProof.Research003.RS42FixedKDeletion
public import Mathlib.Logic.Equiv.Prod
public import Mathlib.Algebra.BigOperators.Group.Finset.Piecewise
public import Mathlib.Algebra.BigOperators.GroupWithZero.Finset
public meta import Mathlib.Tactic.FinCases

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedFintypeInType false

/-!
Exact induced-deletion counting by a finite core and independent original
leaves. All cardinalities below count actual legal assignments, through an
explicit equivalence with the zero fiber of the matching-block state model.
-/

@[expose] public section
set_option autoImplicit false
open scoped BigOperators

namespace FormalProof.Research003.RS42FixedK

open RS42Counterexample90 (State legal)
open RS42FixedKDeletion

abbrev LeafLabel (q p : ℕ) :=
  (Fin q × Fin p) ⊕ ((Fin q × Fin (2 * p)) ⊕ Fin p)

abbrev CoreState (q : ℕ) := (Fin q → Option (Fin 2)) × Option (Fin 2)

def deletedUs {q p : ℕ} (C : Finset (Fin q)) : Finset (Label q p) :=
  C.image u

def deletedUsAndZ {q p : ℕ} (C : Finset (Fin q)) : Finset (Label q p) :=
  insert (z q p) (deletedUs C)

def coreDelete {q p : ℕ} (C : Finset (Fin q)) (dz : Bool) : Finset (Label q p) :=
  if dz then deletedUsAndZ C else deletedUs C

@[simp] theorem mem_coreDelete_u {q p : ℕ} (C : Finset (Fin q))
    (dz : Bool) (i : Fin q) : u i ∈ (coreDelete C dz : Finset (Label q p)) ↔ i ∈ C := by
  cases dz <;> simp [coreDelete, deletedUsAndZ, deletedUs, u, z]

@[simp] theorem mem_coreDelete_z {q p : ℕ} (C : Finset (Fin q)) (dz : Bool) :
    z q p ∈ coreDelete C dz ↔ dz = true := by
  cases dz <;> simp [coreDelete, deletedUsAndZ, deletedUs, u, z]

@[simp] theorem not_mem_coreDelete_leaf {q p : ℕ} (C : Finset (Fin q))
    (dz : Bool) (l : LeafLabel q p) :
    Sum.inr l ∉ (coreDelete C dz : Finset (Label q p)) := by
  cases dz <;> simp [coreDelete, deletedUsAndZ, deletedUs, u, z]

theorem deletedUs_card {q p : ℕ} (C : Finset (Fin q)) :
    (deletedUs C : Finset (Label q p)).card = C.card := by
  apply Finset.card_image_of_injective
  intro i j h
  simpa [u] using h

theorem deletedUsAndZ_card {q p : ℕ} (C : Finset (Fin q)) :
    (deletedUsAndZ C : Finset (Label q p)).card = C.card + 1 := by
  rw [deletedUsAndZ, Finset.card_insert_of_notMem, deletedUs_card]
  simp [deletedUs, u, z]

def assemble {q p : ℕ} (c : CoreState q)
    (f : LeafLabel q p → Option (Fin 2)) : State (Label q p)
  | Sum.inl (Sum.inl i) => c.1 i
  | Sum.inl (Sum.inr _) => c.2
  | Sum.inr l => f l

def disassemble {q p : ℕ} (f : State (Label q p)) :
    CoreState q × (LeafLabel q p → Option (Fin 2)) :=
  ((fun i => f (u i), f (z q p)), fun l => f (Sum.inr l))

theorem assemble_disassemble {q p : ℕ} (f : State (Label q p)) :
    assemble (disassemble f).1 (disassemble f).2 = f := by
  funext v
  rcases v with ((i | ⟨⟩) | l) <;> rfl

theorem disassemble_assemble {q p : ℕ} (c : CoreState q)
    (f : LeafLabel q p → Option (Fin 2)) : disassemble (assemble c f) = (c, f) := by
  rcases c with ⟨cu, cz⟩
  rfl

def coreAllowed {q : ℕ} (C : Finset (Fin q)) (dz : Bool) (c : CoreState q) : Prop :=
  (c.2 = none ↔ dz = true) ∧
    ∀ i, (c.1 i = none ↔ i ∈ C) ∧ ¬ (c.1 i = some 0 ∧ c.2 = some 1)

def leafAllowed {q p : ℕ} (c : CoreState q) :
    LeafLabel q p → Option (Fin 2) → Prop
  | Sum.inl (i, _), b => b ≠ none ∧ ¬ (c.1 i = some 0 ∧ b = some 1)
  | Sum.inr (Sum.inl (i, _)), b => b ≠ none ∧ ¬ (b = some 0 ∧ c.1 i = some 1)
  | Sum.inr (Sum.inr _), b => b ≠ none ∧ ¬ (c.2 = some 0 ∧ b = some 1)

theorem assemble_zero_iff {q p : ℕ} (C : Finset (Fin q)) (dz : Bool)
    (c : CoreState q) (f : LeafLabel q p → Option (Fin 2)) :
    zeroSet (assemble c f) = coreDelete C dz ↔
      (∀ i, c.1 i = none ↔ i ∈ C) ∧
      (c.2 = none ↔ dz = true) ∧ (∀ l, f l ≠ none) := by
  constructor
  · intro h
    refine ⟨?_, ?_, ?_⟩
    · intro i
      have hi := Finset.ext_iff.mp h (u i)
      rw [mem_zeroSet, mem_coreDelete_u] at hi
      exact hi
    · have hz := Finset.ext_iff.mp h (z q p)
      rw [mem_zeroSet, mem_coreDelete_z] at hz
      exact hz
    · intro l
      have hl := Finset.ext_iff.mp h (Sum.inr l)
      simpa only [mem_zeroSet, assemble, not_mem_coreDelete_leaf, iff_false] using hl
  · rintro ⟨hu, hz, hl⟩
    ext v
    simp only [mem_zeroSet]
    rcases v with ((i | ⟨⟩) | l)
    · change assemble c f (u i) = none ↔ u i ∈ coreDelete C dz
      rw [mem_coreDelete_u]
      exact hu i
    · change assemble c f (z q p) = none ↔ z q p ∈ coreDelete C dz
      rw [mem_coreDelete_z]
      exact hz
    · simp only [assemble, not_mem_coreDelete_leaf, iff_false]
      exact hl l

theorem assemble_condition_iff {q p : ℕ} (C : Finset (Fin q)) (dz : Bool)
    (c : CoreState q) (f : LeafLabel q p → Option (Fin 2)) :
    legal (arrow q p) (assemble c f) ∧ zeroSet (assemble c f) = coreDelete C dz ↔
      coreAllowed C dz c ∧ ∀ l, leafAllowed c l (f l) := by
  rw [assemble_zero_iff]
  constructor
  · rintro ⟨hleg, hu, hz, hl⟩
    refine ⟨⟨hz, fun i => ⟨hu i, ?_⟩⟩, ?_⟩
    · exact hleg (u i) (z q p) (Or.inl ⟨i, rfl, rfl⟩)
    · intro l
      rcases l with ⟨i, j⟩ | (⟨i, j⟩ | j)
      · exact ⟨hl _, hleg (u i) (outLeaf i j) (Or.inr (Or.inl ⟨i, j, rfl, rfl⟩))⟩
      · exact ⟨hl _, hleg (inLeaf i j) (u i)
          (Or.inr (Or.inr (Or.inl ⟨i, j, rfl, rfl⟩)))⟩
      · exact ⟨hl _, hleg (z q p) (zLeaf j)
          (Or.inr (Or.inr (Or.inr ⟨j, rfl, rfl⟩)))⟩
  · rintro ⟨⟨hz, hu⟩, hl⟩
    refine ⟨?_, fun i => (hu i).1, hz, ?_⟩
    · intro v w h
      rcases h with ⟨i, rfl, rfl⟩ | ⟨i, j, rfl, rfl⟩ |
        ⟨i, j, rfl, rfl⟩ | ⟨j, rfl, rfl⟩
      · exact (hu i).2
      · exact (hl (Sum.inl (i, j))).2
      · exact (hl (Sum.inr (Sum.inl (i, j)))).2
      · exact (hl (Sum.inr (Sum.inr j))).2
    · intro l
      rcases l with ⟨i, j⟩ | (⟨i, j⟩ | j)
      · exact (hl (Sum.inl (i, j))).1
      · exact (hl (Sum.inr (Sum.inl (i, j)))).1
      · exact (hl (Sum.inr (Sum.inr j))).1

def coreFiberEquiv {q p : ℕ} (C : Finset (Fin q)) (dz : Bool) :
    ZeroFiber (arrow q p) (coreDelete C dz) ≃
      {cf : CoreState q × (LeafLabel q p → Option (Fin 2)) //
        coreAllowed C dz cf.1 ∧ ∀ l, leafAllowed cf.1 l (cf.2 l)} where
  toFun f := ⟨disassemble f.1.1, by
    apply (assemble_condition_iff C dz _ _).mp
    rw [assemble_disassemble]
    exact ⟨f.1.2, f.2⟩⟩
  invFun cf := ⟨⟨assemble cf.1.1 cf.1.2,
    ((assemble_condition_iff C dz _ _).mpr cf.2).1⟩,
    ((assemble_condition_iff C dz _ _).mpr cf.2).2⟩
  left_inv f := Subtype.ext (Subtype.ext (assemble_disassemble f.1.1))
  right_inv cf := Subtype.ext (disassemble_assemble cf.1.1 cf.1.2)

open Classical in
private theorem card_core_leaf_choices {κ ι β : Type*}
    [Fintype κ] [Fintype ι] [Fintype β]
    (P : κ → Prop) (Q : κ → ι → β → Prop) :
    Nat.card {cf : κ × (ι → β) // P cf.1 ∧ ∀ i, Q cf.1 i (cf.2 i)} =
      ∑ c : κ, if P c then ∏ i : ι, Nat.card {b : β // Q c i b} else 0 := by
  classical
  rw [Nat.card_congr (Equiv.subtypeProdEquivSigmaSubtype
    (fun (c : κ) (f : ι → β) => P c ∧ ∀ i, Q c i (f i))), Nat.card_sigma]
  apply Finset.sum_congr rfl
  intro c _
  by_cases hc : P c
  · simp only [hc, true_and, ite_true]
    exact (Nat.card_congr (Equiv.subtypePiEquivPi)).trans Nat.card_pi
  · simp [hc]

open Classical in
/-- Actual induced-deletion cardinality as a finite core sum of independent
leaf products. This statement has no core-count formula as a hypothesis. -/
theorem omega_coreDelete_eq_core_sum (q p : ℕ) (C : Finset (Fin q)) (dz : Bool) :
    omegaCount (arrow q p) (coreDelete C dz) =
      ∑ c : CoreState q, if coreAllowed C dz c then
        ∏ l : LeafLabel q p, Nat.card {b : Option (Fin 2) // leafAllowed c l b}
      else 0 := by
  classical
  rw [← zeroFiber_card, Nat.card_congr (coreFiberEquiv C dz)]
  exact card_core_leaf_choices (coreAllowed C dz) (fun c => leafAllowed c)


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKCoreAlgebra.lean <==
module

public import FormalProof.Research003.RS42FixedKParameters

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Pure natural-number estimates on the two proposed core-deletion formulas.
This file does not identify these expressions with any graph count.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

def coreA (q B t : ℕ) : ℕ :=
  B ^ (3 * t) * ((B ^ 2 + B) ^ (q - t) + B ^ (q - t + 1))

def coreB (q B t : ℕ) : ℕ :=
  B ^ (3 * t + 1) * (B ^ 2 + B) ^ (q - t)

theorem branch_pow_le (B s : ℕ) (hB : 1 ≤ B) :
    (B ^ 2 + B) ^ s ≤ 2 ^ s * B ^ (2 * s) := by
  have h : B ^ 2 + B ≤ 2 * B ^ 2 := by nlinarith
  have hp := Nat.pow_le_pow_left h s
  simpa only [mul_pow, ← pow_mul] using hp

theorem coreA_first_le (q B t : ℕ) (hB : 1 ≤ B) (ht : t ≤ q) :
    B ^ (3 * t) * (B ^ 2 + B) ^ (q - t) ≤ 2 ^ q * B ^ (2 * q + t) := by
  calc
    B ^ (3 * t) * (B ^ 2 + B) ^ (q - t) ≤
        B ^ (3 * t) * (2 ^ (q - t) * B ^ (2 * (q - t))) :=
      Nat.mul_le_mul_left _ (branch_pow_le B (q - t) hB)
    _ = 2 ^ (q - t) * B ^ (2 * q + t) := by
      rw [← mul_assoc, mul_comm (B ^ (3 * t)), mul_assoc, ← pow_add]
      congr 2
      omega
    _ ≤ 2 ^ q * B ^ (2 * q + t) :=
      Nat.mul_le_mul_right _ (Nat.pow_le_pow_right (by omega) (Nat.sub_le q t))

theorem coreA_second_eq (q B t : ℕ) (ht : t ≤ q) :
    B ^ (3 * t) * B ^ (q - t + 1) = B ^ (q + 2 * t + 1) := by
  rw [← pow_add]
  congr 1
  omega

theorem coreA_le (q B t : ℕ) (hq : 2 ≤ q) (hB : 1 ≤ B) (ht : t ≤ q - 1) :
    coreA q B t ≤ (2 ^ q + 1) * B ^ (2 * q + t) := by
  have htq : t ≤ q := by omega
  have hfirst := coreA_first_le q B t hB htq
  have hsecond : B ^ (3 * t) * B ^ (q - t + 1) ≤ B ^ (2 * q + t) := by
    rw [coreA_second_eq q B t htq]
    exact Nat.pow_le_pow_right (by omega) (by omega)
  unfold coreA
  rw [mul_add]
  nlinarith

theorem coreB_le (q B t : ℕ) (hq : 2 ≤ q) (hB : 1 ≤ B)
    (ht : t + 1 ≤ q - 1) :
    coreB q B t ≤ (2 ^ q + 1) * B ^ (2 * q + (t + 1)) := by
  have htq : t ≤ q := by omega
  unfold coreB
  calc
    B ^ (3 * t + 1) * (B ^ 2 + B) ^ (q - t) ≤
        B ^ (3 * t + 1) * (2 ^ (q - t) * B ^ (2 * (q - t))) :=
      Nat.mul_le_mul_left _ (branch_pow_le B (q - t) hB)
    _ = 2 ^ (q - t) * B ^ (2 * q + (t + 1)) := by
      rw [← mul_assoc, mul_comm (B ^ (3 * t + 1)), mul_assoc, ← pow_add]
      congr 2
      omega
    _ ≤ 2 ^ q * B ^ (2 * q + (t + 1)) :=
      Nat.mul_le_mul_right _ (Nat.pow_le_pow_right (by omega) (Nat.sub_le q t))
    _ ≤ (2 ^ q + 1) * B ^ (2 * q + (t + 1)) :=
      Nat.mul_le_mul_right _ (by omega)

theorem coreA_delete_q_sub_two_lower (q B : ℕ) (hq : 2 ≤ q) :
    B ^ (3 * q - 2) ≤ coreA q B (q - 2) := by
  have hsub : q - (q - 2) = 2 := by omega
  have hexp : 3 * (q - 2) + 4 = 3 * q - 2 := by omega
  have hbase : B ^ 2 ≤ B ^ 2 + B := by omega
  have hpow : B ^ 4 ≤ (B ^ 2 + B) ^ 2 := by
    simpa only [← pow_mul] using Nat.pow_le_pow_left hbase 2
  unfold coreA
  rw [hsub]
  calc
    B ^ (3 * q - 2) = B ^ (3 * (q - 2)) * B ^ 4 := by
      rw [← pow_add, hexp]
    _ ≤ B ^ (3 * (q - 2)) * (B ^ 2 + B) ^ 2 := Nat.mul_le_mul_left _ hpow
    _ ≤ B ^ (3 * (q - 2)) * ((B ^ 2 + B) ^ 2 + B ^ (2 + 1)) :=
      Nat.mul_le_mul_left _ (by omega)

theorem coreA_delete_all_lower (q B : ℕ) :
    B ^ (3 * q + 1) ≤ coreA q B q := by
  unfold coreA
  simp only [Nat.sub_self, pow_zero, Nat.zero_add, pow_one]
  rw [pow_succ]
  exact Nat.mul_le_mul_left _ (by omega)


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKCoreClose.lean <==
module

public import FormalProof.Research003.RS42FixedKCoreFormula
public import FormalProof.Research003.RS42FixedKCoreAlgebra
public import FormalProof.Research003.RS42FixedKBounds

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Closing the core-count hypotheses using actual
induced-deletion counts. The estimates proved here have no assumed core formula
or assumed coefficient bound; they use the two proved core counting formulas.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

open RS42Counterexample90 RS42FixedKDeletion

noncomputable def coreIndices {q p : ℕ} (Z : Finset (Label q p)) : Finset (Fin q) := by
  classical
  exact Finset.univ.filter fun i => u i ∈ Z

@[simp] theorem mem_coreIndices {q p : ℕ} (Z : Finset (Label q p)) (i : Fin q) :
    i ∈ coreIndices Z ↔ u i ∈ Z := by
  classical
  simp [coreIndices]

theorem pureCore_eq_deletedUs {q p : ℕ} (Z : Finset (Label q p))
    (hZ : ∀ v, v ∈ Z → ¬ IsOriginalLeaf v) (hz : z q p ∉ Z) :
    Z = deletedUs (coreIndices Z) := by
  ext v
  rcases v with ((i | ⟨⟩) | l)
  · change u i ∈ Z ↔ u i ∈ deletedUs (coreIndices Z)
    change u i ∈ Z ↔ u i ∈ coreDelete (coreIndices Z) false
    rw [mem_coreDelete_u, mem_coreIndices]
  · change z q p ∈ Z ↔ z q p ∈ deletedUs (coreIndices Z)
    exact iff_of_false hz (by simp [deletedUs, u, z])
  · have hl : Sum.inr l ∉ Z := by
      intro h
      exact hZ (Sum.inr l) h (by trivial)
    simp [hl, deletedUs, u]

theorem pureCore_eq_deletedUsAndZ {q p : ℕ} (Z : Finset (Label q p))
    (hZ : ∀ v, v ∈ Z → ¬ IsOriginalLeaf v) (hz : z q p ∈ Z) :
    Z = deletedUsAndZ (coreIndices Z) := by
  ext v
  rcases v with ((i | ⟨⟩) | l)
  · change u i ∈ Z ↔ u i ∈ deletedUsAndZ (coreIndices Z)
    change u i ∈ Z ↔ u i ∈ coreDelete (coreIndices Z) true
    rw [mem_coreDelete_u, mem_coreIndices]
  · change z q p ∈ Z ↔ z q p ∈ deletedUsAndZ (coreIndices Z)
    simp [hz, deletedUsAndZ]
  · have hl : Sum.inr l ∉ Z := by
      intro h
      exact hZ (Sum.inr l) h (by trivial)
    simp [hl, deletedUsAndZ, deletedUs, u, z]

/-- The core upper estimate is now a theorem for every q ≥ 2 and every p. -/
theorem coreUpperEstimate (q p : ℕ) (hq : 2 ≤ q) : CoreUpperEstimate q p := by
  intro Z hZ hcard
  have hB : 1 ≤ (2 : ℕ) ^ p := pow_pos (by decide : 0 < (2 : ℕ)) _
  by_cases hz : z q p ∈ Z
  · have he := pureCore_eq_deletedUsAndZ Z hZ hz
    have hc : (coreIndices Z).card + 1 ≤ q - 1 := by
      have hc' := hcard
      rw [he, deletedUsAndZ_card] at hc'
      exact hc'
    rw [he, omega_deletedUsAndZ, deletedUsAndZ_card]
    exact coreB_le q (2 ^ p) (coreIndices Z).card hq hB hc
  · have he := pureCore_eq_deletedUs Z hZ hz
    have hc : (coreIndices Z).card ≤ q - 1 := by
      have hc' := hcard
      rw [he, deletedUs_card] at hc'
      exact hc'
    rw [he, omega_deletedUs, deletedUs_card]
    exact coreA_le q (2 ^ p) (coreIndices Z).card hq hB hc

/-- Unconditional coefficient upper bound throughout the required deletion
range, with the core bound discharged by exact formula A or B. -/
theorem coefficient_upper_bound (q p r : ℕ) (hq : 2 ≤ q) (hr : r ≤ q - 1) :
    coefficient (graph q p) (m q p - r) ≤
      (m q p).choose r * (2 ^ q + 1) * (2 ^ p) ^ (2 * q + r) :=
  coefficient_bound_of_core_estimate q p r (coreUpperEstimate q p hq) hr

/-- Deleting q - 2 of the u-labels gives the first true coefficient lower
bound. The existence of that subset is finite-set cardinality, not enumeration. -/
theorem coefficient_lower_q_sub_two (q p : ℕ) (hq : 2 ≤ q) :
    (2 ^ p) ^ (3 * q - 2) ≤ coefficient (graph q p) (m q p - (q - 2)) := by
  obtain ⟨C, _, hC⟩ := Finset.exists_subset_card_eq
    (s := (Finset.univ : Finset (Fin q))) (n := q - 2)
    (by simpa only [Finset.card_univ, Fintype.card_fin] using Nat.sub_le q 2)
  have hqm : q ≤ m q p := by unfold m; omega
  calc
    _ ≤ coreA q (2 ^ p) (q - 2) := coreA_delete_q_sub_two_lower q (2 ^ p) hq
    _ = omegaCount (arrow q p) (deletedUs C) := by
      rw [omega_deletedUs, hC]
    _ ≤ _ := omegaCount_le_coefficient q p (q - 2)
      ((Nat.sub_le q 2).trans hqm) (deletedUs C)
      (by simpa only [deletedUs_card] using hC)

/-- Deleting all u-labels gives the second true coefficient lower bound. -/
theorem coefficient_lower_q (q p : ℕ) :
    (2 ^ p) ^ (3 * q + 1) ≤ coefficient (graph q p) (m q p - q) := by
  have hqm : q ≤ m q p := by unfold m; omega
  calc
    _ ≤ coreA q (2 ^ p) q := coreA_delete_all_lower q (2 ^ p)
    _ = omegaCount (arrow q p) (deletedUs (Finset.univ : Finset (Fin q))) := by
      rw [omega_deletedUs]
      simp
    _ ≤ _ := omegaCount_le_coefficient q p q hqm
      (deletedUs (Finset.univ : Finset (Fin q)))
      (by simp [deletedUs_card])

/-- The three actual graph coefficient estimates with all core assumptions
discharged. This holds for every q ≥ 2 and every p, including p = 0. -/
theorem three_coefficient_bounds (q p : ℕ) (hq : 2 ≤ q) :
    coefficient (graph q p) (m q p - (q - 1)) ≤
        (m q p).choose (q - 1) * (2 ^ q + 1) * (2 ^ p) ^ (3 * q - 1) ∧
      (2 ^ p) ^ (3 * q - 2) ≤ coefficient (graph q p) (m q p - (q - 2)) ∧
      (2 ^ p) ^ (3 * q + 1) ≤ coefficient (graph q p) (m q p - q) := by
  have he : 2 * q + (q - 1) = 3 * q - 1 := by omega
  refine ⟨?_, coefficient_lower_q_sub_two q p hq, coefficient_lower_q q p⟩
  simpa only [he] using coefficient_upper_bound q p (q - 1) hq le_rfl


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKCoreEvaluate.lean <==
module

public import FormalProof.Research003.RS42FixedKCore
public import FormalProof.Research003.RS42FixedKCoreAlgebra
public import Mathlib.Data.Fintype.BigOperators
public import Mathlib.Algebra.BigOperators.Fin

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Evaluate the original-leaf factors in the genuine core-deletion count.
Only one three-state core variable is split at a time; the arbitrarily many
leaves and core branches are handled by finite-product identities.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

open RS42FixedKDeletion
open scoped BigOperators

def outWeight (s : Option (Fin 2)) : ℕ := if s = some 0 then 1 else 2

def inWeight (s : Option (Fin 2)) : ℕ := if s = some 1 then 1 else 2

def branchWeight (p : ℕ) (s : Option (Fin 2)) : ℕ :=
  if s = none then (2 ^ p) ^ 3 else if s = some 0 then (2 ^ p) ^ 2 else 2 ^ p

def rootWeight (p : ℕ) (s : Option (Fin 2)) : ℕ :=
  if s = some 0 then 1 else 2 ^ p

@[simp] theorem branchWeight_none (p : ℕ) : branchWeight p none = (2 ^ p) ^ 3 := by
  simp [branchWeight]

@[simp] theorem branchWeight_some_zero (p : ℕ) :
    branchWeight p (some 0) = (2 ^ p) ^ 2 := by simp [branchWeight]

@[simp] theorem branchWeight_some_one (p : ℕ) :
    branchWeight p (some 1) = 2 ^ p := by simp [branchWeight]

@[simp] theorem rootWeight_none (p : ℕ) : rootWeight p none = 2 ^ p := by
  simp [rootWeight]

@[simp] theorem rootWeight_some_zero (p : ℕ) : rootWeight p (some 0) = 1 := by
  simp [rootWeight]

@[simp] theorem rootWeight_some_one (p : ℕ) : rootWeight p (some 1) = 2 ^ p := by
  simp [rootWeight]

theorem outgoing_leaf_card (s : Option (Fin 2)) :
    Nat.card {b : Option (Fin 2) // b ≠ none ∧ ¬ (s = some 0 ∧ b = some 1)} =
      outWeight s := by
  rw [Nat.card_eq_fintype_card]
  cases s with
  | none => decide
  | some b => fin_cases b <;> decide

theorem incoming_leaf_card (s : Option (Fin 2)) :
    Nat.card {b : Option (Fin 2) // b ≠ none ∧ ¬ (b = some 0 ∧ s = some 1)} =
      inWeight s := by
  rw [Nat.card_eq_fintype_card]
  cases s with
  | none => decide
  | some b => fin_cases b <;> decide

theorem leaf_card_out {q p : ℕ} (c : CoreState q) (i : Fin q) (j : Fin p) :
    Nat.card {b : Option (Fin 2) // leafAllowed c (Sum.inl (i, j) : LeafLabel q p) b} =
      outWeight (c.1 i) := outgoing_leaf_card (c.1 i)

theorem leaf_card_in {q p : ℕ} (c : CoreState q) (i : Fin q) (j : Fin (2 * p)) :
    Nat.card {b : Option (Fin 2) //
      leafAllowed c (Sum.inr (Sum.inl (i, j)) : LeafLabel q p) b} =
      inWeight (c.1 i) := incoming_leaf_card (c.1 i)

theorem leaf_card_z {q p : ℕ} (c : CoreState q) (j : Fin p) :
    Nat.card {b : Option (Fin 2) //
      leafAllowed c (Sum.inr (Sum.inr j) : LeafLabel q p) b} =
      outWeight c.2 := outgoing_leaf_card c.2

theorem branchWeight_eq_leaf_weights (p : ℕ) (s : Option (Fin 2)) :
    outWeight s ^ p * inWeight s ^ (2 * p) = branchWeight p s := by
  cases s with
  | none =>
    simp only [outWeight, inWeight, branchWeight, reduceCtorEq, ite_false, ite_true]
    rw [Nat.mul_comm 2 p, pow_mul]
    ring
  | some s =>
    fin_cases s <;> simp [outWeight, inWeight, branchWeight, Nat.mul_comm 2 p, pow_mul]

theorem rootWeight_eq_leaf_weight (p : ℕ) (s : Option (Fin 2)) :
    outWeight s ^ p = rootWeight p s := by
  by_cases hs : s = some 0 <;> simp [outWeight, rootWeight, hs]

theorem leaf_product_eq_local {q p : ℕ} (c : CoreState q) :
    (∏ l : LeafLabel q p, Nat.card {b : Option (Fin 2) // leafAllowed c l b}) =
      (∏ i : Fin q, outWeight (c.1 i) ^ p * inWeight (c.1 i) ^ (2 * p)) *
        outWeight c.2 ^ p := by
  classical
  simp only [Fintype.prod_sum_type, Fintype.prod_prod_type,
    leaf_card_out, leaf_card_in, leaf_card_z, Finset.prod_const,
    Finset.card_univ, Fintype.card_fin]
  rw [Finset.prod_mul_distrib]
  ring

theorem leaf_product_eq_weights {q p : ℕ} (c : CoreState q) :
    (∏ l : LeafLabel q p, Nat.card {b : Option (Fin 2) // leafAllowed c l b}) =
      (∏ i : Fin q, branchWeight p (c.1 i)) * rootWeight p c.2 := by
  rw [leaf_product_eq_local]
  simp_rw [branchWeight_eq_leaf_weights, rootWeight_eq_leaf_weight]

open Classical in
theorem omega_coreDelete_eq_weight_sum (q p : ℕ) (C : Finset (Fin q)) (dz : Bool) :
    omegaCount (arrow q p) (coreDelete C dz) =
      ∑ c : CoreState q, if coreAllowed C dz c then
        (∏ i : Fin q, branchWeight p (c.1 i)) * rootWeight p c.2
      else 0 := by
  classical
  rw [omega_coreDelete_eq_core_sum]
  simp only [leaf_product_eq_weights]


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKCoreFormula.lean <==
module

public import FormalProof.Research003.RS42FixedKCoreEvaluate
public import FormalProof.Research003.RS42FixedKCoreAlgebra
public import Mathlib.Algebra.BigOperators.Ring.Finset

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Exact formulas for deleting arbitrary subsets of the u cores, either retaining
or deleting z. The starting finite weighted sum is the cardinality of actual
legal assignments, as proved by the core/leaf equivalence.
-/

@[expose] public section
set_option autoImplicit false
open scoped BigOperators

namespace FormalProof.Research003.RS42FixedK

open RS42FixedKDeletion

def coreBranchAllowed {q : ℕ} (C : Finset (Fin q)) (b : Option (Fin 2))
    (i : Fin q) (a : Option (Fin 2)) : Prop :=
  (a = none ↔ i ∈ C) ∧ ¬ (a = some 0 ∧ b = some 1)

noncomputable def coreBranchSum {q : ℕ} (p : ℕ) (C : Finset (Fin q))
    (b : Option (Fin 2)) (i : Fin q) : ℕ := by
  classical
  exact ∑ a : Option (Fin 2), if coreBranchAllowed C b i a then branchWeight p a else 0

theorem coreBranchSum_none {q : ℕ} (p : ℕ) (C : Finset (Fin q)) (i : Fin q) :
    coreBranchSum p C none i =
      if i ∈ C then (2 ^ p) ^ 3 else (2 ^ p) ^ 2 + 2 ^ p := by
  classical
  unfold coreBranchSum
  rw [Fintype.sum_option, Fin.sum_univ_two]
  by_cases hi : i ∈ C <;> simp [coreBranchAllowed, branchWeight, hi]

theorem coreBranchSum_zero {q : ℕ} (p : ℕ) (C : Finset (Fin q)) (i : Fin q) :
    coreBranchSum p C (some 0) i =
      if i ∈ C then (2 ^ p) ^ 3 else (2 ^ p) ^ 2 + 2 ^ p := by
  classical
  unfold coreBranchSum
  rw [Fintype.sum_option, Fin.sum_univ_two]
  by_cases hi : i ∈ C <;> simp [coreBranchAllowed, branchWeight, hi]

theorem coreBranchSum_one {q : ℕ} (p : ℕ) (C : Finset (Fin q)) (i : Fin q) :
    coreBranchSum p C (some 1) i =
      if i ∈ C then (2 ^ p) ^ 3 else 2 ^ p := by
  classical
  unfold coreBranchSum
  rw [Fintype.sum_option, Fin.sum_univ_two]
  by_cases hi : i ∈ C <;> simp [coreBranchAllowed, branchWeight, hi]

/-- Sum first over the root state; each remaining u branch is independent. -/
theorem omega_coreDelete_eq_root_sum (q p : ℕ) (C : Finset (Fin q)) (dz : Bool) :
    omegaCount (arrow q p) (coreDelete C dz) =
      ∑ b : Option (Fin 2), if (b = none ↔ dz = true) then
        (∏ i : Fin q, coreBranchSum p C b i) * rootWeight p b else 0 := by
  classical
  rw [omega_coreDelete_eq_weight_sum, Fintype.sum_prod_type_right]
  apply Finset.sum_congr rfl
  intro b _
  simp only [coreAllowed]
  by_cases hb : b = none ↔ dz = true
  · simp only [hb, true_and, ite_true]
    have hterm (f : Fin q → Option (Fin 2)) :
        (if ∀ i, (f i = none ↔ i ∈ C) ∧ ¬ (f i = some 0 ∧ b = some 1) then
          (∏ i : Fin q, branchWeight p (f i)) * rootWeight p b else 0) =
        (if ∀ i, (f i = none ↔ i ∈ C) ∧ ¬ (f i = some 0 ∧ b = some 1) then
          ∏ i : Fin q, branchWeight p (f i) else 0) * rootWeight p b := by
      by_cases hf : ∀ i, (f i = none ↔ i ∈ C) ∧
        ¬ (f i = some 0 ∧ b = some 1) <;> simp [hf]
    simp_rw [hterm]
    rw [← Finset.sum_mul]
    congr 1
    unfold coreBranchSum coreBranchAllowed
    rw [Fintype.prod_sum]
    apply Finset.sum_congr rfl
    intro f _
    by_cases hf : ∀ i, (f i = none ↔ i ∈ C) ∧ ¬ (f i = some 0 ∧ b = some 1)
    · rw [ite_eq_left hf]
      apply Finset.prod_congr rfl
      intro i _
      rw [ite_eq_left (hf i)]
    · rw [ite_eq_right hf]
      obtain ⟨i, hi⟩ := not_forall.mp hf
      symm
      apply Finset.prod_eq_zero (Finset.mem_univ i)
      rw [ite_eq_right hi]
  · simp [hb]

private theorem prod_if_mem {q : ℕ} (C : Finset (Fin q)) (a b : ℕ) :
    (∏ i : Fin q, if i ∈ C then a else b) = a ^ C.card * b ^ (q - C.card) := by
  classical
  have hf : (Finset.univ.filter fun i : Fin q => i ∈ C) = C := by
    ext i
    simp
  have hn : (Finset.univ.filter fun i : Fin q => i ∉ C) = Cᶜ := by
    ext i
    simp
  rw [Finset.prod_ite, hf, hn]
  simp only [Finset.prod_const, Finset.card_compl, Fintype.card_fin]

/-- Formula A, valid also at t = 0 and t = q, for every natural q and p. -/
theorem omega_deletedUs (q p : ℕ) (C : Finset (Fin q)) :
    omegaCount (arrow q p) (deletedUs C) = coreA q (2 ^ p) C.card := by
  classical
  have h := omega_coreDelete_eq_root_sum q p C false
  simp only [coreDelete, Bool.false_eq_true, ↓reduceIte] at h
  rw [h, Fintype.sum_option, Fin.sum_univ_two]
  have hfinal :
      (2 ^ p) ^ (3 * C.card) * ((2 ^ p) ^ 2 + 2 ^ p) ^ (q - C.card) +
        (2 ^ p) ^ (3 * C.card) * (2 ^ p) ^ (q - C.card) * 2 ^ p =
      coreA q (2 ^ p) C.card := by
    unfold coreA
    rw [pow_succ]
    ring
  simpa [coreBranchSum_zero, coreBranchSum_one, prod_if_mem,
    rootWeight, ← pow_mul, Nat.mul_assoc] using hfinal

/-- Formula B, valid through deletion of all q + 1 core labels. -/
theorem omega_deletedUsAndZ (q p : ℕ) (C : Finset (Fin q)) :
    omegaCount (arrow q p) (deletedUsAndZ C) = coreB q (2 ^ p) C.card := by
  classical
  have h := omega_coreDelete_eq_root_sum q p C true
  simp only [coreDelete, ↓reduceIte] at h
  rw [h, Fintype.sum_option, Fin.sum_univ_two]
  have hfinal :
      (2 ^ p) ^ (3 * C.card) * ((2 ^ p) ^ 2 + 2 ^ p) ^ (q - C.card) * 2 ^ p =
      coreB q (2 ^ p) C.card := by
    unfold coreB
    rw [pow_succ]
    ring
  simpa [coreBranchSum_none, prod_if_mem,
    rootWeight, ← pow_mul, Nat.mul_assoc] using hfinal

theorem omega_deletedUs_explicit (q p : ℕ) (C : Finset (Fin q)) :
    omegaCount (arrow q p) (deletedUs C) =
      (2 ^ p) ^ (3 * C.card) *
        (((2 ^ p) ^ 2 + 2 ^ p) ^ (q - C.card) +
          (2 ^ p) ^ (q - C.card + 1)) := omega_deletedUs q p C

theorem omega_deletedUsAndZ_explicit (q p : ℕ) (C : Finset (Fin q)) :
    omegaCount (arrow q p) (deletedUsAndZ C) =
      (2 ^ p) ^ (3 * C.card + 1) *
        ((2 ^ p) ^ 2 + 2 ^ p) ^ (q - C.card) := omega_deletedUsAndZ q p C


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKDecay.lean <==
module

public import FormalProof.Research003.RS42FixedKParameters

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Division-free decay estimates for the numerical envelope. This module does
not assume or assert the missing graph-counting inequalities.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

def envelopeNumerator (q p : ℕ) : ℕ :=
  ((2 ^ q + 1) * (labelCount q p).choose (q - 1)) ^ 2

theorem labelCount_choose_pos (q p : ℕ) :
    0 < (labelCount q p).choose (q - 1) := by
  apply Nat.choose_pos
  unfold labelCount
  omega

theorem envelopeNumerator_pos (q p : ℕ) : 0 < envelopeNumerator q p := by
  unfold envelopeNumerator
  exact Nat.pow_pos (Nat.mul_pos (Nat.succ_pos (2 ^ q)) (labelCount_choose_pos q p))

theorem choose_square_step (q p : ℕ) (hq : 2 ≤ q) (hp : threshold q ≤ p) :
    3 * ((labelCount q (p + 1)).choose (q - 1)) ^ 2 <
      4 * ((labelCount q p).choose (q - 1)) ^ 2 := by
  have hchoose := Nat.pow_le_pow_left (labelCount_choose_step q p) 2
  have hpower := threshold_power_ratio q p hq hp
  have hpos : 0 < ((labelCount q p).choose (q - 1)) ^ 2 :=
    Nat.pow_pos (labelCount_choose_pos q p)
  have hscaled := Nat.mul_lt_mul_of_pos_left hpower hpos
  have hsquare :
      ((labelCount q (p + 1)).choose (q - 1)) ^ 2 * p ^ (2 * (q - 1)) ≤
        ((labelCount q p).choose (q - 1)) ^ 2 * (p + 1) ^ (2 * (q - 1)) := by
    simpa only [mul_pow, ← pow_mul, Nat.mul_comm (q - 1) 2] using hchoose
  apply Nat.lt_of_mul_lt_mul_right (a := p ^ (2 * (q - 1)))
  nlinarith

/-- After dividing by the doubled denominator, this is the `2/3` step ratio. -/
theorem envelopeNumerator_step (q p : ℕ) (hq : 2 ≤ q) (hp : threshold q ≤ p) :
    3 * envelopeNumerator q (p + 1) < 4 * envelopeNumerator q p := by
  have h := Nat.mul_lt_mul_of_pos_left (choose_square_step q p hq hp)
    (Nat.pow_pos (Nat.succ_pos (2 ^ q)) : 0 < (2 ^ q + 1) ^ 2)
  unfold envelopeNumerator
  nlinarith

theorem envelopeNumerator_initial_scaled (q : ℕ) (hq : 2 ≤ q) :
    envelopeNumerator q (threshold q) * 2 ^ (16 * q * logThreshold q) ≤
      2 ^ threshold q :=
  initial_factor_square_scaled q hq

theorem envelopeNumerator_initial_lt (q : ℕ) (hq : 2 ≤ q) :
    envelopeNumerator q (threshold q) < 2 ^ threshold q :=
  initial_factor_square_lt q hq

theorem envelopeNumerator_lt_pow_add (q t : ℕ) (hq : 2 ≤ q) :
    envelopeNumerator q (threshold q + t) < 2 ^ (threshold q + t) := by
  induction t with
  | zero => simpa using envelopeNumerator_initial_lt q hq
  | succ t ih =>
    have hs := envelopeNumerator_step q (threshold q + t) hq (by omega)
    have hnext : envelopeNumerator q (threshold q + t + 1) <
        2 * envelopeNumerator q (threshold q + t) := by omega
    calc
      envelopeNumerator q (threshold q + (t + 1)) <
          2 * envelopeNumerator q (threshold q + t) := by simpa [Nat.add_assoc] using hnext
      _ < 2 * 2 ^ (threshold q + t) := Nat.mul_lt_mul_of_pos_left ih (by omega)
      _ = 2 ^ (threshold q + (t + 1)) := by
        rw [← Nat.add_assoc, pow_succ]
        ring

theorem envelopeNumerator_lt_pow (q p : ℕ) (hq : 2 ≤ q) (hp : threshold q ≤ p) :
    envelopeNumerator q p < 2 ^ p := by
  obtain ⟨t, rfl⟩ := Nat.exists_eq_add_of_le hp
  exact envelopeNumerator_lt_pow_add q t hq

/-- An integer statement of the geometric envelope bound before division. -/
theorem envelopeNumerator_geometric (q t : ℕ) (hq : 2 ≤ q) :
    envelopeNumerator q (threshold q + t) * 3 ^ t ≤
      envelopeNumerator q (threshold q) * 4 ^ t := by
  induction t with
  | zero => simp
  | succ t ih =>
    have hs := (envelopeNumerator_step q (threshold q + t) hq (by omega)).le
    have hm := Nat.mul_le_mul_right (3 ^ t) hs
    calc
      envelopeNumerator q (threshold q + (t + 1)) * 3 ^ (t + 1) =
          (3 * envelopeNumerator q (threshold q + t + 1)) * 3 ^ t := by
        rw [pow_succ]
        simp only [Nat.add_assoc]
        ring
      _ ≤ (4 * envelopeNumerator q (threshold q + t)) * 3 ^ t := hm
      _ = 4 * (envelopeNumerator q (threshold q + t) * 3 ^ t) := by ring
      _ ≤ 4 * (envelopeNumerator q (threshold q) * 4 ^ t) := Nat.mul_le_mul_left 4 ih
      _ = envelopeNumerator q (threshold q) * 4 ^ (t + 1) := by
        rw [pow_succ]
        ring

theorem envelopeNumerator_geometric_scaled (q t : ℕ) (hq : 2 ≤ q) :
    envelopeNumerator q (threshold q + t) * 3 ^ t *
        2 ^ (16 * q * logThreshold q) ≤ 2 ^ threshold q * 4 ^ t := by
  have hg := Nat.mul_le_mul_right (2 ^ (16 * q * logThreshold q))
    (envelopeNumerator_geometric q t hq)
  have hi := Nat.mul_le_mul_right (4 ^ t) (envelopeNumerator_initial_scaled q hq)
  calc
    envelopeNumerator q (threshold q + t) * 3 ^ t *
        2 ^ (16 * q * logThreshold q) ≤
        (envelopeNumerator q (threshold q) * 4 ^ t) *
          2 ^ (16 * q * logThreshold q) := hg
    _ = (envelopeNumerator q (threshold q) * 2 ^ (16 * q * logThreshold q)) *
          4 ^ t := by ring
    _ ≤ 2 ^ threshold q * 4 ^ t := hi


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKDeletion.lean <==
module

public import FormalProof.Research003.RS42Counterexample90
public import Mathlib.Data.Fintype.BigOperators
public import Mathlib.Logic.Equiv.Basic

set_option linter.style.header false
set_option linter.hashCommand false

/-!
The deletion identity for arbitrary finite matching-block split graphs.
The arrows in the deletion graph are precisely the original arrows whose two
endpoints survive. No transitive closure or inherited path constraint is used.
This module contains no numerical enumeration or parameter-family assumption.
-/

@[expose] public section

set_option autoImplicit false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false
set_option linter.unusedFintypeInType false

namespace FormalProof.Research003.RS42FixedKDeletion

open FormalProof.Research003.RS42Counterexample90
open scoped BigOperators

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def zeroSet (f : State ι) : Finset ι :=
  Finset.univ.filter fun i => f i = none

@[simp] theorem mem_zeroSet (f : State ι) (i : ι) :
    i ∈ zeroSet f ↔ f i = none := by
  simp [zeroSet]

abbrev Remaining (Z : Finset ι) := {i : ι // i ∉ Z}

/-- The arrow relation restricted to the vertices remaining after deletion. -/
def deletionLegal (arrow : ι → ι → Prop) (Z : Finset ι)
    (g : Remaining Z → Fin 2) : Prop :=
  ∀ i j : Remaining Z, arrow i.1 j.1 → ¬ (g i = 0 ∧ g j = 1)

def extend (Z : Finset ι) (g : Remaining Z → Fin 2) : State ι :=
  fun i => if h : i ∈ Z then none else some (g ⟨i, h⟩)

@[simp] theorem extend_of_mem (Z : Finset ι) (g : Remaining Z → Fin 2)
    (i : ι) (hi : i ∈ Z) : extend Z g i = none := by
  simp [extend, hi]

@[simp] theorem extend_of_not_mem (Z : Finset ι) (g : Remaining Z → Fin 2)
    (i : ι) (hi : i ∉ Z) : extend Z g i = some (g ⟨i, hi⟩) := by
  simp [extend, hi]

@[simp] theorem zeroSet_extend (Z : Finset ι) (g : Remaining Z → Fin 2) :
    zeroSet (extend Z g) = Z := by
  ext i
  by_cases hi : i ∈ Z <;> simp [hi, extend]

theorem legal_extend_iff (arrow : ι → ι → Prop) (Z : Finset ι)
    (g : Remaining Z → Fin 2) :
    legal arrow (extend Z g) ↔ deletionLegal arrow Z g := by
  constructor
  · intro h i j hij hg
    apply h i.1 j.1 hij
    constructor
    · simpa [extend, i.2] using congrArg some hg.1
    · simpa [extend, j.2] using congrArg some hg.2
  · intro h i j hij hf
    have hi : i ∉ Z := by
      intro hi
      simpa [extend, hi] using hf.1
    have hj : j ∉ Z := by
      intro hj
      simpa [extend, hj] using hf.2
    apply h ⟨i, hi⟩ ⟨j, hj⟩ hij
    constructor
    · simpa [extend, hi] using hf.1
    · simpa [extend, hj] using hf.2

private theorem some_getD (a : Option (Fin 2)) (ha : a ≠ none) :
    some (a.getD 0) = a := by
  cases a with
  | none => exact False.elim (ha rfl)
  | some b => rfl

abbrev LegalState (arrow : ι → ι → Prop) := {f : State ι // legal arrow f}

abbrev ZeroFiber (arrow : ι → ι → Prop) (Z : Finset ι) :=
  {f : LegalState arrow // zeroSet f.1 = Z}

def restrict (Z : Finset ι) (f : State ι) : Remaining Z → Fin 2 :=
  fun i => (f i.1).getD 0

theorem some_restrict (Z : Finset ι) (f : State ι)
    (hf : zeroSet f = Z) (i : Remaining Z) :
    some (restrict Z f i) = f i.1 := by
  apply some_getD
  intro hi
  apply i.2
  exact (Finset.ext_iff.mp hf i.1).mp ((mem_zeroSet f i.1).mpr hi)

theorem restrict_legal (arrow : ι → ι → Prop) (Z : Finset ι)
    (f : ZeroFiber arrow Z) : deletionLegal arrow Z (restrict Z f.1.1) := by
  intro i j hij hg
  apply f.1.2 i.1 j.1 hij
  constructor
  · exact (some_restrict Z f.1.1 f.2 i).symm.trans (congrArg some hg.1)
  · exact (some_restrict Z f.1.1 f.2 j).symm.trans (congrArg some hg.2)

theorem extend_restrict (Z : Finset ι) (f : State ι)
    (hf : zeroSet f = Z) : extend Z (restrict Z f) = f := by
  funext i
  by_cases hi : i ∈ Z
  · rw [extend_of_mem Z _ i hi]
    apply Eq.symm
    apply (mem_zeroSet f i).mp
    simpa [hf] using hi
  · rw [extend_of_not_mem Z _ i hi]
    exact some_restrict Z f hf ⟨i, hi⟩

theorem restrict_extend (Z : Finset ι) (g : Remaining Z → Fin 2) :
    restrict Z (extend Z g) = g := by
  funext i
  simp [restrict, extend, i.2]

/-- Fixed-zero-set legal three-state assignments are exactly legal two-state
assignments on the induced deletion graph. -/
def zeroFiberEquiv (arrow : ι → ι → Prop) (Z : Finset ι) :
    ZeroFiber arrow Z ≃ {g : Remaining Z → Fin 2 // deletionLegal arrow Z g} where
  toFun f := ⟨restrict Z f.1.1, restrict_legal arrow Z f⟩
  invFun g := ⟨⟨extend Z g.1, (legal_extend_iff arrow Z g.1).mpr g.2⟩,
    zeroSet_extend Z g.1⟩
  left_inv f := Subtype.ext (Subtype.ext (extend_restrict Z f.1.1 f.2))
  right_inv g := Subtype.ext (restrict_extend Z g.1)

/-- The actual two-state assignment count on the induced deletion graph. -/
noncomputable def omegaCount (arrow : ι → ι → Prop) (Z : Finset ι) : ℕ :=
  Nat.card {g : Remaining Z → Fin 2 // deletionLegal arrow Z g}

theorem zeroFiber_card (arrow : ι → ι → Prop) (Z : Finset ι) :
    Nat.card (ZeroFiber arrow Z) = omegaCount arrow Z :=
  Nat.card_congr (zeroFiberEquiv arrow Z)

theorem selected_card_add_zeroSet_card (f : State ι) :
    (selected f).card + (zeroSet f).card = Fintype.card ι := by
  classical
  have hinj : Set.InjOn Prod.fst (selected f : Set (Vertex ι)) := by
    intro v hv w hw h
    apply Prod.ext h
    apply Option.some.inj
    exact ((mem_selected f v).mp hv).symm.trans
      ((congrArg f h).trans ((mem_selected f w).mp hw))
  have himage : (selected f).image Prod.fst =
      Finset.univ.filter (fun i => f i ≠ none) := by
    ext i
    constructor
    · intro hi
      obtain ⟨⟨j, b⟩, hj, hji⟩ := Finset.mem_image.mp hi
      have hj' := (mem_selected f (j, b)).mp hj
      change j = i at hji
      subst j
      simp [hj']
    · intro hi
      have hn : f i ≠ none := (Finset.mem_filter.mp hi).2
      cases hf : f i with
      | none => exact False.elim (hn hf)
      | some b =>
        exact Finset.mem_image.mpr ⟨(i, b), (mem_selected f (i, b)).mpr hf, rfl⟩
  have hcard := Finset.card_filter_add_card_filter_not
    (s := (Finset.univ : Finset ι)) (fun i => f i = none)
  -- Use the image equality only through cardinalities.
  have heq : (selected f).card =
      (Finset.univ.filter (fun i => f i ≠ none)).card := by
    calc
      _ = ((selected f).image Prod.fst).card := (Finset.card_image_iff.mpr hinj).symm
      _ = _ := congrArg Finset.card himage
  rw [heq]
  simpa [zeroSet, Nat.add_comm] using hcard

/-- Fiber decomposition by the number of empty blocks. -/
noncomputable def zeroStratumEquiv (arrow : ι → ι → Prop) (r : ℕ) :
    {f : LegalState arrow // (zeroSet f.1).card = r} ≃
      Σ Z : {Z : Finset ι // Z.card = r},
        {g : Remaining Z.1 → Fin 2 // deletionLegal arrow Z.1 g} :=
  (Equiv.sigmaSubtypeFiberEquivSubtype
    (fun f : LegalState arrow => zeroSet f.1)
    (p := fun f => (zeroSet f.1).card = r)
    (q := fun Z => Z.card = r) (fun _ => Iff.rfl)).symm.trans
      (Equiv.sigmaCongrRight fun Z => zeroFiberEquiv arrow Z.1)

theorem zeroStratum_card (arrow : ι → ι → Prop) (r : ℕ) :
    Nat.card {f : LegalState arrow // (zeroSet f.1).card = r} =
      ∑ Z : {Z : Finset ι // Z.card = r}, omegaCount arrow Z.1 := by
  classical
  simpa only [Nat.card_sigma, omegaCount] using Nat.card_congr (zeroStratumEquiv arrow r)

/-- The matching-block coefficient is the sum of induced-deletion assignment
counts. The bound on r is essential because natural subtraction truncates. -/
theorem coefficient_splitGraph_deletion_sum (arrow : ι → ι → Prop) (r : ℕ)
    (hr : r ≤ Fintype.card ι) :
    coefficient (splitGraph arrow) (Fintype.card ι - r) =
      ∑ Z : {Z : Finset ι // Z.card = r}, omegaCount arrow Z.1 := by
  classical
  rw [coefficient_splitGraph]
  have e : {f : State ι // legal arrow f ∧ (selected f).card = Fintype.card ι - r} ≃
      {f : LegalState arrow // (zeroSet f.1).card = r} :=
    { toFun := fun f => ⟨⟨f.1, f.2.1⟩, by
        have h := selected_card_add_zeroSet_card f.1
        have hsize := f.2.2
        change (zeroSet f.1).card = r
        omega⟩
      invFun := fun f => ⟨f.1.1, f.1.2, by
        have h := selected_card_add_zeroSet_card f.1.1
        have hzero := f.2
        omega⟩
      left_inv := fun _ => Subtype.ext rfl
      right_inv := fun _ => Subtype.ext (Subtype.ext rfl) }
  exact (Nat.card_congr e).trans (zeroStratum_card arrow r)


end FormalProof.Research003.RS42FixedKDeletion


==> anc/lean/FormalProof/Research003/RS42FixedKFinal.lean <==
module

public import FormalProof.Research003.RS42FixedKTree
public import FormalProof.Research003.RS42FixedKRatio
public import FormalProof.Research003.RS42FixedKSize
public import FormalProof.Research003.RS42FixedKCoreClose
public import FormalProof.Research003.RS42FixedKMatchingNumber

set_option linter.style.header false
set_option linter.hashCommand false

/-! Full fixed-k statements for the actual parameterized tree and its independent sets. -/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

open RS42Counterexample90
open Filter
open scoped Topology

noncomputable def indepCount (q p j : ℕ) : ℕ :=
  Nat.card {s : Finset (Vertex (Label q p)) // (graph q p).IsNIndepSet j s}

theorem indepCount_eq_coefficient (q p j : ℕ) :
    indepCount q p j = coefficient (graph q p) j :=
  Nat.card_congr (mathlibCoefficientEquiv q p j)

theorem strict_failure_of_three_bounds (q p : ℕ) (hq : 2 ≤ q)
    (hp : threshold q ≤ p)
    (hmid : coefficient (graph q p) (m q p - (q - 1)) ≤
      (m q p).choose (q - 1) * (2 ^ q + 1) * (2 ^ p) ^ (3 * q - 1))
    (hlo : (2 ^ p) ^ (3 * q - 2) ≤ coefficient (graph q p) (m q p - (q - 2)))
    (hhi : (2 ^ p) ^ (3 * q + 1) ≤ coefficient (graph q p) (m q p - q)) :
    coefficient (graph q p) (m q p - (q - 1)) ^ 2 <
      coefficient (graph q p) (m q p - q) *
        coefficient (graph q p) (m q p - (q - 2)) := by
  have hratio := (actualRatio_le_envelope_of_bounds q p hq hmid hlo hhi).trans_lt
    (envelope_lt_one q p hq hp)
  have hc (r : ℕ) : (0 : ℝ) < coefficient (graph q p) (m q p - r) := by
    exact_mod_cast coefficient_pos_of_le q p (m q p - r) (Nat.sub_le _ _)
  unfold actualRatio at hratio
  have hreal := (div_lt_one (mul_pos (hc (q - 2)) (hc q))).mp hratio
  rw [mul_comm] at hreal
  exact_mod_cast hreal

theorem actualRatio_le_envelope (q p : ℕ) (hq : 2 ≤ q) :
    actualRatio q p ≤ envelope q p := by
  obtain ⟨hm, hl, hh⟩ := three_coefficient_bounds q p hq
  exact actualRatio_le_envelope_of_bounds q p hq hm hl hh

theorem actualRatio_geometric (q p : ℕ) (hq : 2 ≤ q) (hp : threshold q ≤ p) :
    0 < actualRatio q p ∧ actualRatio q p ≤
      (1 / (2 : ℝ) ^ (16 * q * logThreshold q)) * (2 / 3 : ℝ) ^ (p - threshold q) :=
  ⟨actualRatio_pos q p, (actualRatio_le_envelope q p hq).trans
    (envelope_geometric q p hq hp)⟩

theorem actualRatio_tendsto_zero (q : ℕ) (hq : 2 ≤ q) :
    Tendsto (actualRatio q) atTop (𝓝 (0 : ℝ)) :=
  actualRatio_tendsto_zero_of_eventual_bound q hq
    (fun p _ => actualRatio_le_envelope q p hq)

theorem fixed_k_strict_failure (k p : ℕ) (hk : 1 ≤ k)
    (hp : threshold (k + 1) ≤ p) :
    indepCount (k + 1) p (m (k + 1) p - k) ^ 2 <
      indepCount (k + 1) p (m (k + 1) p - k - 1) *
        indepCount (k + 1) p (m (k + 1) p - k + 1) := by
  have hq : 2 ≤ k + 1 := by omega
  have hkm : k + 1 ≤ m (k + 1) p := by unfold m; omega
  obtain ⟨hm, hl, hh⟩ := three_coefficient_bounds (k + 1) p hq
  have h := strict_failure_of_three_bounds (k + 1) p hq hp hm hl hh
  have hi : m (k + 1) p - (k + 1 - 2) = m (k + 1) p - k + 1 := by omega
  have hj : m (k + 1) p - (k + 1) = m (k + 1) p - k - 1 := by omega
  simpa only [indepCount_eq_coefficient, Nat.add_sub_cancel, hi, hj] using h

/-- Every fixed positive k, and every p at or beyond the explicit threshold,
gives an actual finite tree with matching and independence number m and a
strict failure at the internal index m-k. No counting estimate is a premise. -/
theorem fixed_k_counterexample (k p : ℕ) (hk : 1 ≤ k)
    (hp : threshold (k + 1) ≤ p) :
    (graph (k + 1) p).IsTree ∧
    (matching (k + 1) p).IsPerfectMatching ∧
    Fintype.card (Vertex (Label (k + 1) p)) = 2 * m (k + 1) p ∧
    (graph (k + 1) p).indepNum = m (k + 1) p ∧
    matchingNumber (k + 1) p = m (k + 1) p ∧
    (1 ≤ m (k + 1) p - k ∧ m (k + 1) p - k < m (k + 1) p) ∧
    indepCount (k + 1) p (m (k + 1) p - k) ^ 2 <
      indepCount (k + 1) p (m (k + 1) p - k - 1) *
        indepCount (k + 1) p (m (k + 1) p - k + 1) := by
  have hi := interior_index (k + 1) p (by omega : 2 ≤ k + 1)
  refine ⟨graph_isTree _ _, matching_isPerfectMatching _ _, vertex_card _ _,
    graph_indepNum _ _, graph_matchingNumber _ _, ?_, fixed_k_strict_failure k p hk hp⟩
  simpa only [Nat.add_sub_cancel, labelCount, m] using hi

theorem fixed_k_initial_size (k : ℕ) (hk : 1 ≤ k) :
    Fintype.card (Vertex (Label (k + 1) (threshold (k + 1)))) ≤
      258 * (k + 1) ^ 2 * logThreshold (k + 1) ∧
    (Fintype.card (Vertex (Label (k + 1) (threshold (k + 1)))) : ℝ) ≤
      2064 * (k : ℝ) ^ 2 * Real.logb 2 ((k : ℝ) + 2) := by
  rw [vertex_card]
  exact ⟨vertexCount_threshold_le (k + 1) (by omega),
    vertexCount_threshold_log_bound k hk⟩

theorem actualRatio_eq_indepCount (k p : ℕ) (hk : 1 ≤ k) :
    actualRatio (k + 1) p =
      (indepCount (k + 1) p (m (k + 1) p - k) : ℝ) ^ 2 /
        ((indepCount (k + 1) p (m (k + 1) p - k - 1) : ℝ) *
          indepCount (k + 1) p (m (k + 1) p - k + 1)) := by
  have hkm : k + 1 ≤ m (k + 1) p := by unfold m; omega
  have hi : m (k + 1) p - (k + 1 - 2) = m (k + 1) p - k + 1 := by omega
  have hj : m (k + 1) p - (k + 1) = m (k + 1) p - k - 1 := by omega
  simp only [actualRatio, indepCount_eq_coefficient, Nat.add_sub_cancel, hi, hj,
    mul_comm]

/-- Alignment with the original RS42 index and independence-number bound. -/
theorem fixed_k_rs42_alignment (k p : ℕ) (hk : 1 ≤ k) :
    (Fintype.card (Vertex (Label (k + 1) p))) / 2 = m (k + 1) p ∧
    (m (k + 1) p - k) + k = m (k + 1) p ∧
    ¬ (m (k + 1) p + k + 1 ≤ (graph (k + 1) p).indepNum) := by
  have hm : k ≤ m (k + 1) p := by unfold m; omega
  rw [vertex_card, graph_indepNum]
  omega


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKLeaf.lean <==
module

public import FormalProof.Research003.RS42FixedKBridge
public import FormalProof.Research003.RS42FixedKDeletion

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedFintypeInType false

/-!
Safe extension across deleted original leaves.
The comparison concerns actual two-state assignment sets on induced deletions.
It does not assert monotonicity for deletion of arbitrary core vertices.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedKDeletion

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- Restore the vertices in D using fixed safe signs; keep all other values. -/
def restoreSafe (C D : Finset ι) (safe : ι → Fin 2)
    (f : Remaining (C ∪ D) → Fin 2) : Remaining C → Fin 2 :=
  fun i => if hd : i.1 ∈ D then safe i.1 else
    f ⟨i.1, fun h => (Finset.mem_union.mp h).elim i.2 hd⟩

theorem restoreSafe_legal (arrow : ι → ι → Prop) (C D : Finset ι)
    (safe : ι → Fin 2)
    (hsource : ∀ i, i ∈ D → ∀ j, arrow i j → safe i ≠ 0)
    (htarget : ∀ j, j ∈ D → ∀ i, arrow i j → safe j ≠ 1)
    (f : Remaining (C ∪ D) → Fin 2) (hf : deletionLegal arrow (C ∪ D) f) :
    deletionLegal arrow C (restoreSafe C D safe f) := by
  intro i j hij hbad
  by_cases hi : i.1 ∈ D
  · apply hsource i.1 hi j.1 hij
    simpa [restoreSafe, hi] using hbad.1
  · by_cases hj : j.1 ∈ D
    · apply htarget j.1 hj i.1 hij
      simpa [restoreSafe, hj] using hbad.2
    · have hi' : i.1 ∉ C ∪ D := fun h => (Finset.mem_union.mp h).elim i.2 hi
      have hj' : j.1 ∉ C ∪ D := fun h => (Finset.mem_union.mp h).elim j.2 hj
      apply hf ⟨i.1, hi'⟩ ⟨j.1, hj'⟩ hij
      constructor
      · simpa [restoreSafe, hi] using hbad.1
      · simpa [restoreSafe, hj] using hbad.2

theorem restoreSafe_injective (C D : Finset ι) (safe : ι → Fin 2) :
    Function.Injective (restoreSafe C D safe) := by
  intro f g h
  funext i
  have hiC : i.1 ∉ C := fun hc => i.2 (Finset.mem_union.mpr (Or.inl hc))
  have hiD : i.1 ∉ D := fun hd => i.2 (Finset.mem_union.mpr (Or.inr hd))
  have he := congrFun h (⟨i.1, hiC⟩ : Remaining C)
  simpa [restoreSafe, hiD] using he

/-- A sufficient condition for deletion to decrease the assignment count:
each restored vertex admits a fixed sign safe at every incident arrow. -/
theorem omegaCount_union_le_of_safe (arrow : ι → ι → Prop) (C D : Finset ι)
    (safe : ι → Fin 2)
    (hsource : ∀ i, i ∈ D → ∀ j, arrow i j → safe i ≠ 0)
    (htarget : ∀ j, j ∈ D → ∀ i, arrow i j → safe j ≠ 1) :
    omegaCount arrow (C ∪ D) ≤ omegaCount arrow C := by
  let e : {f : Remaining (C ∪ D) → Fin 2 // deletionLegal arrow (C ∪ D) f} →
      {f : Remaining C → Fin 2 // deletionLegal arrow C f} :=
    fun f => ⟨restoreSafe C D safe f.1,
      restoreSafe_legal arrow C D safe hsource htarget f.1 f.2⟩
  apply Nat.card_le_card_of_injective e
  intro f g h
  apply Subtype.ext
  apply restoreSafe_injective C D safe
  exact congrArg Subtype.val h

end FormalProof.Research003.RS42FixedKDeletion

namespace FormalProof.Research003.RS42FixedK

open RS42FixedKDeletion

/-- The original noncore labels, before any induced deletion is taken. -/
def IsOriginalLeaf {q p : ℕ} : Label q p → Prop
  | Sum.inl _ => False
  | Sum.inr _ => True

/-- Incoming leaves are restored with sign 1; outgoing leaves with sign 0. -/
def safeLeafSign {q p : ℕ} : Label q p → Fin 2
  | Sum.inr (Sum.inr (Sum.inl _)) => 1
  | _ => 0

theorem safeLeafSign_source {q p : ℕ} (v w : Label q p)
    (hv : IsOriginalLeaf v) (h : arrow q p v w) : safeLeafSign v ≠ 0 := by
  rcases h with ⟨i, rfl, rfl⟩ | ⟨i, j, rfl, rfl⟩ |
    ⟨i, j, rfl, rfl⟩ | ⟨j, rfl, rfl⟩ <;>
    simp_all [IsOriginalLeaf, safeLeafSign, u, z, inLeaf]

theorem safeLeafSign_target {q p : ℕ} (v w : Label q p)
    (hw : IsOriginalLeaf w) (h : arrow q p v w) : safeLeafSign w ≠ 1 := by
  rcases h with ⟨i, rfl, rfl⟩ | ⟨i, j, rfl, rfl⟩ |
    ⟨i, j, rfl, rfl⟩ | ⟨j, rfl, rfl⟩ <;>
    simp_all [IsOriginalLeaf, safeLeafSign, u, z, outLeaf, zLeaf]

/-- Original leaves can be deleted without increasing the assignment count,
after any prior deletion C. No restriction on C is needed. -/
theorem omegaCount_delete_original_leaves (q p : ℕ) (C D : Finset (Label q p))
    (hD : ∀ v, v ∈ D → IsOriginalLeaf v) :
    omegaCount (arrow q p) (C ∪ D) ≤ omegaCount (arrow q p) C := by
  apply omegaCount_union_le_of_safe (arrow q p) C D safeLeafSign
  · intro v hv w h
    exact safeLeafSign_source v w (hD v hv) h
  · intro w hw v h
    exact safeLeafSign_target v w (hD w hw) h

noncomputable def coreDeletion {q p : ℕ} (Z : Finset (Label q p)) :
    Finset (Label q p) := by
  classical
  exact Z.filter fun v => ¬ IsOriginalLeaf v

noncomputable def leafDeletion {q p : ℕ} (Z : Finset (Label q p)) :
    Finset (Label q p) := by
  classical
  exact Z.filter IsOriginalLeaf

theorem coreDeletion_union_leafDeletion {q p : ℕ} (Z : Finset (Label q p)) :
    coreDeletion Z ∪ leafDeletion Z = Z := by
  classical
  ext v
  by_cases hv : IsOriginalLeaf v <;> simp [coreDeletion, leafDeletion, hv]

theorem coreDeletion_card_le {q p : ℕ} (Z : Finset (Label q p)) :
    (coreDeletion Z).card ≤ Z.card := by
  classical
  exact Finset.card_le_card (Finset.filter_subset _ _)

/-- For any mixed deletion, restore its original leaves and retain exactly its
deleted core labels. This is the comparison required before the core bound. -/
theorem omegaCount_le_coreDeletion {q p : ℕ} (Z : Finset (Label q p)) :
    omegaCount (arrow q p) Z ≤ omegaCount (arrow q p) (coreDeletion Z) := by
  have h := omegaCount_delete_original_leaves q p (coreDeletion Z) (leafDeletion Z)
    (by
      intro v hv
      classical
      exact (Finset.mem_filter.mp hv).2)
  simpa only [coreDeletion_union_leafDeletion] using h


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKMatchingNumber.lean <==
module

public import FormalProof.Research003.RS42FixedKTree
public import Mathlib.Order.Lattice.Nat

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Matching number via actual mathlib subgraphs. Mathlib's matching predicates
are reused; the numerical supremum below is a project-local definition.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

open RS42Counterexample90 (Vertex)
open scoped BigOperators

/-- Number of actual edges in the simple graph carried by a subgraph. -/
noncomputable def matchingSize {V : Type*} {G : SimpleGraph V} (M : G.Subgraph) : ℕ :=
  Nat.card M.coe.edgeSet

theorem matching_twice_edges_card {V : Type*} [Finite V] {G : SimpleGraph V}
    (M : G.Subgraph) (hM : M.IsMatching) :
    2 * matchingSize M = Nat.card M.verts := by
  classical
  let : Fintype M.verts := Fintype.ofFinite _
  let : Fintype M.coe.edgeSet := Fintype.ofFinite _
  have hdeg := SimpleGraph.Subgraph.isMatching_iff_forall_degree.mp hM
  have hs := M.coe.sum_degrees_eq_twice_card_edges
  have hs' : Fintype.card M.verts = 2 * Fintype.card M.coe.edgeSet := by
    simpa [hdeg, SimpleGraph.edgeFinset_card] using hs
  simpa only [matchingSize, Nat.card_eq_fintype_card] using hs'.symm

theorem matchingSize_le (q p : ℕ) (M : (graph q p).Subgraph) (hM : M.IsMatching) :
    matchingSize M ≤ m q p := by
  have he := matching_twice_edges_card M hM
  have hv : Nat.card M.verts ≤ 2 * m q p := by
    have h := Nat.card_le_card_of_injective (Subtype.val : M.verts → Vertex (Label q p))
      Subtype.val_injective
    simpa only [Nat.card_eq_fintype_card, vertex_card] using h
  omega

theorem matchingSize_displayed (q p : ℕ) : matchingSize (matching q p) = m q p := by
  classical
  have he := matching_twice_edges_card (matching q p) (matching_isPerfectMatching q p).1
  have hv : Nat.card (matching q p).verts = 2 * m q p := by
    have h := (matching_isPerfectMatching q p).2.card_verts
    simpa only [Set.toFinset_card, Nat.card_eq_fintype_card, vertex_card] using h
  omega

/-- The set of sizes of genuine matching subgraphs of the parameterized graph. -/
def matchingSizes (q p : ℕ) : Set ℕ :=
  {n | ∃ M : (graph q p).Subgraph, M.IsMatching ∧ matchingSize M = n}

theorem m_mem_matchingSizes (q p : ℕ) : m q p ∈ matchingSizes q p :=
  ⟨matching q p, (matching_isPerfectMatching q p).1, matchingSize_displayed q p⟩

theorem matchingSizes_isGreatest (q p : ℕ) : IsGreatest (matchingSizes q p) (m q p) := by
  refine ⟨m_mem_matchingSizes q p, ?_⟩
  rintro n ⟨M, hM, rfl⟩
  exact matchingSize_le q p M hM

/-- Project-local numerical matching number: supremum of sizes of actual
mathlib matching subgraphs. The next theorem proves this maximum is attained. -/
noncomputable def matchingNumber (q p : ℕ) : ℕ := sSup (matchingSizes q p)

theorem graph_matchingNumber (q p : ℕ) : matchingNumber q p = m q p := by
  have hgreatest := matchingSizes_isGreatest q p
  have hb : BddAbove (matchingSizes q p) := ⟨m q p, hgreatest.2⟩
  apply le_antisymm
  · exact csSup_le ⟨m q p, hgreatest.1⟩ hgreatest.2
  · exact le_csSup hb hgreatest.1


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKParameters.lean <==
module

public import Mathlib.Data.Nat.Find
public import Mathlib.Data.Nat.Choose.Bounds
public meta import Lean.Elab.Tactic.Omega
public import Mathlib.Tactic.NormNum
public import Mathlib.Tactic.Ring
public import Mathlib.Tactic.Linarith

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Integer parameter estimates for the fixed-distance construction.  These
estimates are independent of its graph and do not assert any graph-counting
or log-concavity theorem.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

theorem succ_le_two_pow (q : ℕ) : q + 1 ≤ 2 ^ q := by
  induction q with
  | zero => simp
  | succ q ih =>
    rw [pow_succ]
    omega

theorem logThreshold_exists (q : ℕ) : ∃ L : ℕ, q + 1 ≤ 2 ^ L :=
  ⟨q, succ_le_two_pow q⟩

/-- The least natural exponent bounding `q + 1`. -/
def logThreshold (q : ℕ) : ℕ := Nat.find (logThreshold_exists q)

def threshold (q : ℕ) : ℕ := 32 * q * logThreshold q

def labelCount (q p : ℕ) : ℕ := (3 * q + 1) * p + q + 1

theorem logThreshold_spec (q : ℕ) : q + 1 ≤ 2 ^ logThreshold q :=
  Nat.find_spec (logThreshold_exists q)

theorem logThreshold_min (q L : ℕ) (h : q + 1 ≤ 2 ^ L) :
    logThreshold q ≤ L :=
  Nat.find_min' (logThreshold_exists q) h

theorem logThreshold_le (q : ℕ) : logThreshold q ≤ q :=
  logThreshold_min q q (succ_le_two_pow q)

theorem two_le_logThreshold (q : ℕ) (hq : 2 ≤ q) : 2 ≤ logThreshold q := by
  have hs := logThreshold_spec q
  by_contra hn
  have hl : logThreshold q = 0 ∨ logThreshold q = 1 := by omega
  rcases hl with hl | hl <;> rw [hl] at hs <;> norm_num at hs <;> omega

theorem threshold_pos (q : ℕ) (hq : 2 ≤ q) : 0 < threshold q := by
  have hl := two_le_logThreshold q hq
  unfold threshold
  exact Nat.mul_pos (Nat.mul_pos (by omega) (by omega)) (by omega)

theorem labelCount_threshold_le (q : ℕ) (hq : 2 ≤ q) :
    labelCount q (threshold q) ≤ 129 * q ^ 2 * logThreshold q := by
  have hl := two_le_logThreshold q hq
  have hq1 : 1 ≤ q := by omega
  have hqL : q ≤ q * logThreshold q := by nlinarith
  have hq2 : q * logThreshold q ≤ q ^ 2 * logThreshold q := by
    nlinarith [Nat.mul_le_mul_right (q * logThreshold q) hq1]
  have hsmall : q + 1 ≤ q ^ 2 * logThreshold q := by
    nlinarith
  have ha : 3 * q + 1 ≤ 4 * q := by omega
  have hb := Nat.mul_le_mul_right (32 * q * logThreshold q) ha
  unfold labelCount threshold
  nlinarith

theorem vertexCount_threshold_le (q : ℕ) (hq : 2 ≤ q) :
    2 * labelCount q (threshold q) ≤ 258 * q ^ 2 * logThreshold q := by
  have h := labelCount_threshold_le q hq
  nlinarith

theorem labelCount_threshold_le_pow (q : ℕ) (hq : 2 ≤ q) :
    labelCount q (threshold q) ≤ 2 ^ (7 * logThreshold q) := by
  have hl := two_le_logThreshold q hq
  have hqpow : q ≤ 2 ^ logThreshold q := by
    have := logThreshold_spec q
    omega
  have hlpow : logThreshold q ≤ 2 ^ logThreshold q :=
    (logThreshold_le q).trans hqpow
  calc
    labelCount q (threshold q) ≤ 129 * q ^ 2 * logThreshold q :=
      labelCount_threshold_le q hq
    _ ≤ 256 * (2 ^ logThreshold q) ^ 2 * 2 ^ logThreshold q :=
      Nat.mul_le_mul (Nat.mul_le_mul (by omega) (Nat.pow_le_pow_left hqpow 2)) hlpow
    _ = 2 ^ (8 + 3 * logThreshold q) := by
      rw [show 8 + 3 * logThreshold q = 8 + logThreshold q * 3 by omega,
        pow_add, pow_mul]
      norm_num
      ring
    _ ≤ 2 ^ (7 * logThreshold q) :=
      Nat.pow_le_pow_right (by omega) (by omega)

theorem coreFactor_le_pow (q : ℕ) (hq : 2 ≤ q) :
    2 ^ q + 1 ≤ 2 ^ (q * logThreshold q) := by
  have hl := two_le_logThreshold q hq
  have hp : 1 ≤ 2 ^ q := Nat.one_le_two_pow
  calc
    2 ^ q + 1 ≤ 2 ^ (q + 1) := by rw [pow_succ]; omega
    _ ≤ 2 ^ (q * logThreshold q) :=
      Nat.pow_le_pow_right (by omega) (by nlinarith)

theorem initial_factor_le_pow (q : ℕ) (hq : 2 ≤ q) :
    (2 ^ q + 1) * (labelCount q (threshold q)).choose (q - 1) ≤
      2 ^ (8 * q * logThreshold q) := by
  have hb := labelCount_threshold_le_pow q hq
  calc
    (2 ^ q + 1) * (labelCount q (threshold q)).choose (q - 1) ≤
        2 ^ (q * logThreshold q) * (2 ^ (7 * logThreshold q)) ^ (q - 1) :=
      Nat.mul_le_mul (coreFactor_le_pow q hq)
        ((Nat.choose_le_pow _ _).trans (Nat.pow_le_pow_left hb _))
    _ = 2 ^ (q * logThreshold q + 7 * logThreshold q * (q - 1)) := by
      rw [← pow_mul, ← pow_add]
    _ ≤ 2 ^ (8 * q * logThreshold q) := by
      apply Nat.pow_le_pow_right (by omega)
      have h := Nat.mul_le_mul_left (7 * logThreshold q) (Nat.sub_le q 1)
      nlinarith

/-- A division-free version of the initial envelope estimate. -/
theorem initial_factor_square_scaled (q : ℕ) (hq : 2 ≤ q) :
    ((2 ^ q + 1) * (labelCount q (threshold q)).choose (q - 1)) ^ 2 *
      2 ^ (16 * q * logThreshold q) ≤ 2 ^ threshold q := by
  have h := Nat.pow_le_pow_left (initial_factor_le_pow q hq) 2
  calc
    ((2 ^ q + 1) * (labelCount q (threshold q)).choose (q - 1)) ^ 2 *
        2 ^ (16 * q * logThreshold q) ≤
        (2 ^ (8 * q * logThreshold q)) ^ 2 * 2 ^ (16 * q * logThreshold q) :=
      Nat.mul_le_mul_right _ h
    _ = 2 ^ threshold q := by
      rw [← pow_mul, ← pow_add]
      congr 1
      unfold threshold
      ring

theorem initial_factor_square_lt (q : ℕ) (hq : 2 ≤ q) :
    ((2 ^ q + 1) * (labelCount q (threshold q)).choose (q - 1)) ^ 2 <
      2 ^ threshold q := by
  have hl := two_le_logThreshold q hq
  calc
    ((2 ^ q + 1) * (labelCount q (threshold q)).choose (q - 1)) ^ 2 ≤
        (2 ^ (8 * q * logThreshold q)) ^ 2 :=
      Nat.pow_le_pow_left (initial_factor_le_pow q hq) 2
    _ < 2 ^ threshold q := by
      rw [← pow_mul]
      apply Nat.pow_lt_pow_right (by omega)
      unfold threshold
      nlinarith

theorem threshold_four_times_degree (q : ℕ) (hq : 2 ≤ q) :
    4 * (2 * (q - 1)) ≤ threshold q := by
  have hl := two_le_logThreshold q hq
  have hs : q - 1 ≤ q := Nat.sub_le _ _
  unfold threshold
  nlinarith

theorem interior_index (q p : ℕ) (hq : 2 ≤ q) :
    1 ≤ labelCount q p - (q - 1) ∧
      labelCount q p - (q - 1) < labelCount q p := by
  unfold labelCount
  omega

/-- A finite, division-free replacement for the geometric-series estimate. -/
theorem power_budget (n p : ℕ) (hn : n ≤ p) :
    (p + 1) ^ n * (p - n) ≤ p ^ (n + 1) := by
  induction n generalizing p with
  | zero => simp
  | succ n ih =>
    have hn0 : n ≤ p := by omega
    have hs : (p + 1) * (p - (n + 1)) ≤ p * (p - n) := by
      have h0 := Nat.sub_add_cancel hn0
      have h1 := Nat.sub_add_cancel hn
      nlinarith
    calc
      (p + 1) ^ (n + 1) * (p - (n + 1)) =
          (p + 1) ^ n * ((p + 1) * (p - (n + 1))) := by
        rw [pow_succ]
        ring
      _ ≤ (p + 1) ^ n * (p * (p - n)) := Nat.mul_le_mul_left _ hs
      _ = ((p + 1) ^ n * (p - n)) * p := by ring
      _ ≤ p ^ (n + 1) * p := Nat.mul_le_mul_right p (ih p hn0)
      _ = p ^ (n + 1 + 1) := (pow_succ _ _).symm

theorem power_budget_strict (n p : ℕ) (hn : 0 < n) (hnp : n ≤ p) :
    (p + 1) ^ n * (p - n) < p ^ (n + 1) := by
  cases n with
  | zero => omega
  | succ n =>
    have hn0 : n ≤ p := by omega
    have hs : (p + 1) * (p - (n + 1)) < p * (p - n) := by
      have h0 := Nat.sub_add_cancel hn0
      have h1 := Nat.sub_add_cancel hnp
      nlinarith
    calc
      (p + 1) ^ (n + 1) * (p - (n + 1)) =
          (p + 1) ^ n * ((p + 1) * (p - (n + 1))) := by
        rw [pow_succ]
        ring
      _ < (p + 1) ^ n * (p * (p - n)) :=
        Nat.mul_lt_mul_of_pos_left hs (Nat.pow_pos (by omega))
      _ = ((p + 1) ^ n * (p - n)) * p := by ring
      _ ≤ p ^ (n + 1) * p := Nat.mul_le_mul_right p (power_budget n p hn0)
      _ = p ^ (n + 1 + 1) := (pow_succ _ _).symm

/-- Thus `(1 + 1/p)^n < 4/3` when `p ≥ 4n`, with no real logarithms. -/
theorem power_ratio_lt_four_thirds (n p : ℕ) (hn : 0 < n) (hnp : 4 * n ≤ p) :
    3 * (p + 1) ^ n < 4 * p ^ n := by
  have hp : 0 < p := by omega
  have hn0 : n ≤ p := by omega
  have hbudget := power_budget_strict n p hn hn0
  rw [pow_succ] at hbudget
  have hcoeff : 3 * p ≤ 4 * (p - n) := by omega
  have hmul := Nat.mul_le_mul_left ((p + 1) ^ n) hcoeff
  apply (Nat.mul_lt_mul_right hp).mp
  nlinarith

theorem threshold_power_ratio (q p : ℕ) (hq : 2 ≤ q) (hp : threshold q ≤ p) :
    3 * (p + 1) ^ (2 * (q - 1)) < 4 * p ^ (2 * (q - 1)) := by
  apply power_ratio_lt_four_thirds
  · omega
  · exact (threshold_four_times_degree q hq).trans hp

/-- Compare the falling factorials one factor at a time. -/
theorem descFactorial_step (a b p r : ℕ) (hr : r ≤ b) :
    (a * (p + 1) + b).descFactorial r * p ^ r ≤
      (a * p + b).descFactorial r * (p + 1) ^ r := by
  induction r with
  | zero => simp
  | succ r ih =>
    have hr0 : r ≤ b := by omega
    have hrM : r ≤ a * p + b := by omega
    have hrN : r ≤ a * (p + 1) + b := by omega
    have hs : (a * (p + 1) + b - r) * p ≤ (a * p + b - r) * (p + 1) := by
      have h0 := Nat.sub_add_cancel hrM
      have h1 := Nat.sub_add_cancel hrN
      nlinarith
    calc
      (a * (p + 1) + b).descFactorial (r + 1) * p ^ (r + 1) =
          ((a * (p + 1) + b).descFactorial r * p ^ r) *
            ((a * (p + 1) + b - r) * p) := by
        rw [Nat.descFactorial_succ, pow_succ]
        ring
      _ ≤ ((a * p + b).descFactorial r * (p + 1) ^ r) *
            ((a * p + b - r) * (p + 1)) := Nat.mul_le_mul (ih hr0) hs
      _ = (a * p + b).descFactorial (r + 1) * (p + 1) ^ (r + 1) := by
        rw [Nat.descFactorial_succ, pow_succ]
        ring

theorem choose_step (a b p r : ℕ) (hr : r ≤ b) :
    (a * (p + 1) + b).choose r * p ^ r ≤
      (a * p + b).choose r * (p + 1) ^ r := by
  have h := descFactorial_step a b p r hr
  simp only [Nat.descFactorial_eq_factorial_mul_choose, Nat.mul_assoc] at h
  exact Nat.le_of_mul_le_mul_left h (Nat.factorial_pos r)

theorem labelCount_choose_step (q p : ℕ) :
    (labelCount q (p + 1)).choose (q - 1) * p ^ (q - 1) ≤
      (labelCount q p).choose (q - 1) * (p + 1) ^ (q - 1) := by
  simpa only [labelCount, Nat.add_assoc] using
    choose_step (3 * q + 1) (q + 1) p (q - 1) (by omega)


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKQuantitative.lean <==
module

public import FormalProof.Research003.RS42FixedKDecay
public import Mathlib.Analysis.SpecificLimits.Basic
public import Mathlib.Topology.MetricSpace.Pseudo.Lemmas
public import Mathlib.Tactic.FieldSimp

set_option linter.style.header false
set_option linter.hashCommand false

/-!
Real-valued envelope, geometric bound, and limit.  These are estimates for
the numerical envelope only; graph coefficients are not substituted here.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

open Filter
open scoped Topology

noncomputable def envelope (q p : ℕ) : ℝ := (envelopeNumerator q p : ℝ) / 2 ^ p

theorem envelope_pos (q p : ℕ) : 0 < envelope q p := by
  apply div_pos
  · exact_mod_cast envelopeNumerator_pos q p
  · exact pow_pos (by norm_num) p

theorem envelope_lt_one (q p : ℕ) (hq : 2 ≤ q) (hp : threshold q ≤ p) :
    envelope q p < 1 := by
  apply (div_lt_one (pow_pos (by norm_num : (0 : ℝ) < 2) p)).2
  exact_mod_cast envelopeNumerator_lt_pow q p hq hp

theorem envelope_initial (q : ℕ) (hq : 2 ≤ q) :
    envelope q (threshold q) ≤ 1 / (2 : ℝ) ^ (16 * q * logThreshold q) := by
  apply (div_le_div_iff₀ (pow_pos (by norm_num : (0 : ℝ) < 2) _)
    (pow_pos (by norm_num : (0 : ℝ) < 2) _)).2
  simpa only [one_mul] using
    (show (envelopeNumerator q (threshold q) : ℝ) * 2 ^ (16 * q * logThreshold q) ≤
      2 ^ threshold q by exact_mod_cast envelopeNumerator_initial_scaled q hq)

theorem envelope_step (q p : ℕ) (hq : 2 ≤ q) (hp : threshold q ≤ p) :
    envelope q (p + 1) < (2 / 3 : ℝ) * envelope q p := by
  have hc : (3 : ℝ) * envelopeNumerator q (p + 1) <
      4 * envelopeNumerator q p := by
    exact_mod_cast envelopeNumerator_step q p hq hp
  unfold envelope
  apply (div_lt_iff₀ (pow_pos (by norm_num : (0 : ℝ) < 2) (p + 1))).2
  have hcancel : (2 / 3 : ℝ) * ((envelopeNumerator q p : ℝ) / 2 ^ p) *
      2 ^ (p + 1) = (4 / 3 : ℝ) * envelopeNumerator q p := by
    rw [pow_succ]
    field_simp
    ring
  rw [hcancel]
  nlinarith

theorem envelope_geometric_add (q t : ℕ) (hq : 2 ≤ q) :
    envelope q (threshold q + t) ≤
      (1 / (2 : ℝ) ^ (16 * q * logThreshold q)) * (2 / 3 : ℝ) ^ t := by
  induction t with
  | zero => simpa using envelope_initial q hq
  | succ t ih =>
    calc
      envelope q (threshold q + (t + 1)) ≤
          (2 / 3 : ℝ) * envelope q (threshold q + t) := by
        simpa only [Nat.add_assoc] using
          (envelope_step q (threshold q + t) hq (by omega)).le
      _ ≤ (2 / 3 : ℝ) *
          ((1 / (2 : ℝ) ^ (16 * q * logThreshold q)) * (2 / 3 : ℝ) ^ t) :=
        mul_le_mul_of_nonneg_left ih (by norm_num)
      _ = (1 / (2 : ℝ) ^ (16 * q * logThreshold q)) * (2 / 3 : ℝ) ^ (t + 1) := by
        rw [pow_succ]
        ring

theorem envelope_geometric (q p : ℕ) (hq : 2 ≤ q) (hp : threshold q ≤ p) :
    envelope q p ≤
      (1 / (2 : ℝ) ^ (16 * q * logThreshold q)) * (2 / 3 : ℝ) ^ (p - threshold q) := by
  simpa only [Nat.add_sub_of_le hp] using envelope_geometric_add q (p - threshold q) hq

theorem envelope_tendsto_zero (q : ℕ) (hq : 2 ≤ q) :
    Tendsto (envelope q) atTop (𝓝 (0 : ℝ)) := by
  apply (tendsto_add_atTop_iff_nat (threshold q)).1
  have hg : Tendsto (fun t : ℕ =>
      (1 / (2 : ℝ) ^ (16 * q * logThreshold q)) * (2 / 3 : ℝ) ^ t)
      atTop (𝓝 (0 : ℝ)) := by
    simpa only [mul_zero] using
      (tendsto_pow_atTop_nhds_zero_of_lt_one
        (by norm_num : (0 : ℝ) ≤ 2 / 3) (by norm_num : (2 / 3 : ℝ) < 1)).const_mul
          (1 / (2 : ℝ) ^ (16 * q * logThreshold q))
  apply squeeze_zero (fun t => (envelope_pos q (t + threshold q)).le) _ hg
  intro t
  simpa only [Nat.add_comm t (threshold q)] using envelope_geometric_add q t hq


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKRatio.lean <==
module

public import FormalProof.Research003.RS42FixedKBounds
public import FormalProof.Research003.RS42FixedKQuantitative

set_option linter.style.header false
set_option linter.hashCommand false

/-!
The real ratio of genuine independent-set coefficients. Its comparison to
the explicit envelope is conditional on the three stated counting bounds;
this module does not claim those bounds without their core-counting proof.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

open RS42Counterexample90
open Filter
open scoped Topology

theorem coefficient_pos_of_le (q p j : ℕ) (hj : j ≤ m q p) :
    0 < coefficient (graph q p) j := by
  classical
  have hj' : j ≤ (allPlus q p).card := by simpa only [allPlus_card] using hj
  obtain ⟨s, hs, hcard⟩ := Finset.exists_subset_card_eq hj'
  have hind : Independent (graph q p) (s : Set (Vertex (Label q p))) := by
    intro v hv w hw hne
    exact allPlus_independent q p (hs hv) (hs hw) hne
  unfold coefficient
  exact Nat.card_pos_iff.mpr ⟨⟨⟨s, hind, hcard⟩⟩, inferInstance⟩

noncomputable def actualRatio (q p : ℕ) : ℝ :=
  (coefficient (graph q p) (m q p - (q - 1)) : ℝ) ^ 2 /
    ((coefficient (graph q p) (m q p - (q - 2)) : ℝ) *
      coefficient (graph q p) (m q p - q))

theorem actualRatio_pos (q p : ℕ) : 0 < actualRatio q p := by
  have hc (r : ℕ) : (0 : ℝ) < coefficient (graph q p) (m q p - r) := by
    exact_mod_cast coefficient_pos_of_le q p (m q p - r) (Nat.sub_le _ _)
  exact div_pos (pow_pos (hc (q - 1)) 2) (mul_pos (hc (q - 2)) (hc q))

theorem three_bounds_cross (q B A M P C : ℕ) (hq : 2 ≤ q)
    (hmid : M ≤ C * B ^ (3 * q - 1))
    (hlo : B ^ (3 * q - 2) ≤ A) (hhi : B ^ (3 * q + 1) ≤ P) :
    M ^ 2 * B ≤ C ^ 2 * (A * P) := by
  have he : (B ^ (3 * q - 1)) ^ 2 * B =
      B ^ (3 * q - 2) * B ^ (3 * q + 1) := by
    rw [← pow_mul, ← pow_succ, ← pow_add]
    congr 1
    omega
  calc
    M ^ 2 * B ≤ (C * B ^ (3 * q - 1)) ^ 2 * B :=
      Nat.mul_le_mul_right B (Nat.pow_le_pow_left hmid 2)
    _ = C ^ 2 * ((B ^ (3 * q - 1)) ^ 2 * B) := by ring
    _ = C ^ 2 * (B ^ (3 * q - 2) * B ^ (3 * q + 1)) := by rw [he]
    _ ≤ C ^ 2 * (A * P) := Nat.mul_le_mul_left _ (Nat.mul_le_mul hlo hhi)

theorem actualRatio_le_envelope_of_bounds (q p : ℕ) (hq : 2 ≤ q)
    (hmid : coefficient (graph q p) (m q p - (q - 1)) ≤
      (m q p).choose (q - 1) * (2 ^ q + 1) * (2 ^ p) ^ (3 * q - 1))
    (hlo : (2 ^ p) ^ (3 * q - 2) ≤ coefficient (graph q p) (m q p - (q - 2)))
    (hhi : (2 ^ p) ^ (3 * q + 1) ≤ coefficient (graph q p) (m q p - q)) :
    actualRatio q p ≤ envelope q p := by
  have hcross := three_bounds_cross q (2 ^ p)
    (coefficient (graph q p) (m q p - (q - 2)))
    (coefficient (graph q p) (m q p - (q - 1)))
    (coefficient (graph q p) (m q p - q))
    ((m q p).choose (q - 1) * (2 ^ q + 1)) hq hmid hlo hhi
  have hC : ((m q p).choose (q - 1) * (2 ^ q + 1)) ^ 2 = envelopeNumerator q p := by
    unfold envelopeNumerator m labelCount
    congr 1
    exact Nat.mul_comm _ _
  rw [hC] at hcross
  have hc (r : ℕ) : (0 : ℝ) < coefficient (graph q p) (m q p - r) := by
    exact_mod_cast coefficient_pos_of_le q p (m q p - r) (Nat.sub_le _ _)
  unfold actualRatio envelope
  apply (div_le_div_iff₀ (mul_pos (hc (q - 2)) (hc q))
    (pow_pos (by norm_num : (0 : ℝ) < 2) p)).2
  exact_mod_cast hcross

/-- A reusable squeeze statement. Its domination hypothesis remains explicit. -/
theorem actualRatio_tendsto_zero_of_eventual_bound (q : ℕ) (hq : 2 ≤ q)
    (hbound : ∀ p : ℕ, threshold q ≤ p → actualRatio q p ≤ envelope q p) :
    Tendsto (actualRatio q) atTop (𝓝 (0 : ℝ)) := by
  apply squeeze_zero' (Filter.Eventually.of_forall (fun p => (actualRatio_pos q p).le))
    _ (envelope_tendsto_zero q hq)
  exact Filter.eventually_atTop.2 ⟨threshold q, fun p hp => hbound p hp⟩


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKSize.lean <==
module

public import FormalProof.Research003.RS42FixedKParameters
public import Mathlib.Analysis.SpecialFunctions.Log.Base

set_option linter.style.header false
set_option linter.hashCommand false

/-! The explicit real-logarithmic size estimate for the initial parameter. -/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

theorem one_le_parameter_log (q : ℕ) (hq : 2 ≤ q) :
    1 ≤ Real.logb 2 ((q : ℝ) + 1) := by
  have hqR : (2 : ℝ) ≤ q := by exact_mod_cast hq
  have h := Real.logb_le_logb_of_le (b := (2 : ℝ)) (x := (2 : ℝ))
    (y := (q : ℝ) + 1) (by norm_num) (by norm_num) (by linarith)
  simpa only [Real.logb_self_eq_one (by norm_num : (1 : ℝ) < 2)] using h

theorem logThreshold_le_twice_log (q : ℕ) (hq : 2 ≤ q) :
    (logThreshold q : ℝ) ≤ 2 * Real.logb 2 ((q : ℝ) + 1) := by
  have hL := two_le_logThreshold q hq
  have hprev : 2 ^ (logThreshold q - 1) < q + 1 := by
    apply Nat.lt_of_not_ge
    intro h
    have hmin := logThreshold_min q (logThreshold q - 1) h
    omega
  have hprevR : (2 : ℝ) ^ (logThreshold q - 1) < (q : ℝ) + 1 := by
    exact_mod_cast hprev
  have hlog := Real.logb_lt_logb (b := (2 : ℝ)) (by norm_num)
    (pow_pos (by norm_num) (logThreshold q - 1)) hprevR
  rw [Real.logb_pow, Real.logb_self_eq_one (by norm_num : (1 : ℝ) < 2),
    mul_one, Nat.cast_sub (by omega : 1 ≤ logThreshold q), Nat.cast_one] at hlog
  have hone := one_le_parameter_log q hq
  linarith

theorem vertexCount_threshold_log_bound (k : ℕ) (hk : 1 ≤ k) :
    (2 * labelCount (k + 1) (threshold (k + 1)) : ℕ) ≤
      (2064 : ℝ) * (k : ℝ) ^ 2 * Real.logb 2 ((k : ℝ) + 2) := by
  have hq : 2 ≤ k + 1 := by omega
  have hsize : (2 * labelCount (k + 1) (threshold (k + 1)) : ℕ) ≤
      (258 : ℝ) * ((k + 1 : ℕ) : ℝ) ^ 2 * logThreshold (k + 1) := by
    exact_mod_cast vertexCount_threshold_le (k + 1) hq
  have hlog := logThreshold_le_twice_log (k + 1) hq
  have hone := one_le_parameter_log (k + 1) hq
  norm_num only [Nat.cast_add, Nat.cast_one] at hsize hlog hone ⊢
  have hkR : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hsq : ((k : ℝ) + 1) ^ 2 ≤ 4 * (k : ℝ) ^ 2 := by nlinarith
  have hlog0 : 0 ≤ Real.logb 2 ((k : ℝ) + 2) := by
    convert le_trans (by norm_num : (0 : ℝ) ≤ 1) hone using 1; congr 1; ring
  have hL : (logThreshold (k + 1) : ℝ) ≤ 2 * Real.logb 2 ((k : ℝ) + 2) := by
    convert hlog using 1; congr 2; ring
  calc
    (2 * labelCount (k + 1) (threshold (k + 1)) : ℕ) ≤
        (258 : ℝ) * ((k : ℝ) + 1) ^ 2 * logThreshold (k + 1) := hsize
    _ ≤ (258 : ℝ) * ((k : ℝ) + 1) ^ 2 *
        (2 * Real.logb 2 ((k : ℝ) + 2)) :=
      mul_le_mul_of_nonneg_left hL (mul_nonneg (by norm_num) (sq_nonneg _))
    _ ≤ (258 : ℝ) * (4 * (k : ℝ) ^ 2) *
        (2 * Real.logb 2 ((k : ℝ) + 2)) :=
      mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hsq (by norm_num))
        (mul_nonneg (by norm_num) hlog0)
    _ = (2064 : ℝ) * (k : ℝ) ^ 2 * Real.logb 2 ((k : ℝ) + 2) := by ring


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKSizeChain.lean <==
module

public import FormalProof.Research003.RS42FixedKSize

set_option linter.style.header false
set_option linter.hashCommand false

/-! Comparison of the two explicit size bounds, including the intermediate
integer bound itself rather than only their common lower bound N. -/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

theorem integer_size_bound_le_log_bound (k : ℕ) (hk : 1 ≤ k) :
    ((258 * (k + 1) ^ 2 * logThreshold (k + 1) : ℕ) : ℝ) ≤
      2064 * (k : ℝ) ^ 2 * Real.logb 2 ((k : ℝ) + 2) := by
  have hq : 2 ≤ k + 1 := by omega
  have hlog := logThreshold_le_twice_log (k + 1) hq
  have hone := one_le_parameter_log (k + 1) hq
  norm_num only [Nat.cast_add, Nat.cast_one] at hlog hone
  have hkR : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hsq : ((k : ℝ) + 1) ^ 2 ≤ 4 * (k : ℝ) ^ 2 := by nlinarith
  have hlog0 : 0 ≤ Real.logb 2 ((k : ℝ) + 2) := by
    convert le_trans (by norm_num : (0 : ℝ) ≤ 1) hone using 1; congr 1; ring
  have hL : (logThreshold (k + 1) : ℝ) ≤ 2 * Real.logb 2 ((k : ℝ) + 2) := by
    convert hlog using 1; congr 2; ring
  norm_num only [Nat.cast_mul, Nat.cast_pow, Nat.cast_add, Nat.cast_one, Nat.cast_ofNat]
  calc
    (258 : ℝ) * ((k : ℝ) + 1) ^ 2 * logThreshold (k + 1) ≤
        (258 : ℝ) * ((k : ℝ) + 1) ^ 2 *
          (2 * Real.logb 2 ((k : ℝ) + 2)) :=
      mul_le_mul_of_nonneg_left hL (mul_nonneg (by norm_num) (sq_nonneg _))
    _ ≤ (258 : ℝ) * (4 * (k : ℝ) ^ 2) *
        (2 * Real.logb 2 ((k : ℝ) + 2)) :=
      mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hsq (by norm_num))
        (mul_nonneg (by norm_num) hlog0)
    _ = (2064 : ℝ) * (k : ℝ) ^ 2 * Real.logb 2 ((k : ℝ) + 2) := by ring


end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42FixedKTree.lean <==
module

public import FormalProof.Research003.RS42FixedKBridge
public import Mathlib.Combinatorics.SimpleGraph.Acyclic
public import Mathlib.Combinatorics.SimpleGraph.Clique
public import Mathlib.Combinatorics.SimpleGraph.Matching
public meta import Mathlib.Tactic.FinCases
public meta import Lean.Elab.Tactic.Omega

set_option linter.style.header false

/-!
The actual parameterized split graph is a tree and has an explicit perfect
matching.  The proofs are uniform in both natural parameters, including zero.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42FixedK

open FormalProof.Research003.RS42Counterexample90 (Vertex splitGraph)

private theorem tree_of_parent_data {V : Type*} [Finite V]
    (G : SimpleGraph V) (r : V) (parent : V → V) (rank : V → ℕ)
    (hdec : ∀ v, v ≠ r → rank (parent v) < rank v)
    (hadj : ∀ v w, G.Adj v w ↔
      (v ≠ r ∧ parent v = w) ∨ (w ≠ r ∧ parent w = v)) :
    G.IsTree := by
  classical
  let := Fintype.ofFinite V
  have hp (v : V) (hv : v ≠ r) : G.Adj v (parent v) :=
    (hadj v (parent v)).mpr (Or.inl ⟨hv, rfl⟩)
  have reach : ∀ v : V, G.Reachable v r := by
    intro v
    induction hn : rank v using Nat.strong_induction_on generalizing v with
    | h n ih =>
      by_cases hv : v = r
      · subst v
        exact SimpleGraph.Reachable.refl r
      · exact (hp v hv).reachable.trans
          (ih (rank (parent v)) (by simpa [hn] using hdec v hv) (parent v) rfl)
  have hc : G.Connected :=
    (SimpleGraph.connected_iff_exists_forall_reachable G).mpr
      ⟨r, fun v => (reach v).symm⟩
  let edgeOf : {v : V // v ≠ r} → G.edgeSet := fun v =>
    ⟨s(v.1, parent v.1), (SimpleGraph.mem_edgeSet G).mpr (hp v.1 v.2)⟩
  have hi : Function.Injective edgeOf := by
    intro v w he
    have he' : s(v.1, parent v.1) = s(w.1, parent w.1) := congrArg Subtype.val he
    rcases Sym2.eq_iff.mp he' with h | h
    · exact Subtype.ext h.1
    · have hv := hdec v.1 v.2
      have hw := hdec w.1 w.2
      rw [h.2, h.1] at hv
      omega
  have hs : Function.Surjective edgeOf := by
    rintro ⟨e, he⟩
    induction e using Sym2.inductionOn with
    | hf v w =>
      have ha : G.Adj v w := (SimpleGraph.mem_edgeSet G).mp he
      rcases (hadj v w).mp ha with h | h
      · refine ⟨⟨v, h.1⟩, Subtype.ext ?_⟩
        change s(v, parent v) = s(v, w)
        rw [h.2]
      · refine ⟨⟨w, h.1⟩, Subtype.ext ?_⟩
        change s(w, parent w) = s(v, w)
        rw [h.2, Sym2.eq_swap]
  have hequiv := Equiv.ofBijective edgeOf ⟨hi, hs⟩
  have hcard : Nat.card G.edgeSet = Fintype.card V - 1 := by
    rw [← Nat.card_congr hequiv, Nat.card_eq_fintype_card]
    simp
  apply SimpleGraph.isTree_iff_connected_and_card.mpr
  refine ⟨hc, ?_⟩
  rw [hcard, Nat.card_eq_fintype_card]
  have hpos : 0 < Fintype.card V := Fintype.card_pos_iff.mpr ⟨r⟩
  omega

def root (q p : ℕ) : Vertex (Label q p) := (z q p, 1)

def parent {q p : ℕ} (v : Vertex (Label q p)) : Vertex (Label q p) :=
  match v.1 with
  | Sum.inl (Sum.inl i) => if v.2 = 0 then root q p else (u i, 0)
  | Sum.inl (Sum.inr _) => root q p
  | Sum.inr (Sum.inl (i, j)) =>
      if v.2 = 0 then (outLeaf i j, 1) else (u i, 0)
  | Sum.inr (Sum.inr (Sum.inl (i, j))) =>
      if v.2 = 0 then (u i, 1) else (inLeaf i j, 0)
  | Sum.inr (Sum.inr (Sum.inr j)) =>
      if v.2 = 0 then (zLeaf j, 1) else (z q p, 0)

def rank {q p : ℕ} (v : Vertex (Label q p)) : ℕ :=
  match v.1 with
  | Sum.inl (Sum.inl _) => if v.2 = 0 then 1 else 2
  | Sum.inl (Sum.inr _) => if v.2 = 0 then 1 else 0
  | Sum.inr (Sum.inl _) => if v.2 = 0 then 3 else 2
  | Sum.inr (Sum.inr (Sum.inl _)) => if v.2 = 0 then 3 else 4
  | Sum.inr (Sum.inr (Sum.inr _)) => if v.2 = 0 then 3 else 2

theorem rank_parent_lt {q p : ℕ} (v : Vertex (Label q p))
    (hv : v ≠ root q p) : rank (parent v) < rank v := by
  rcases v with ⟨l, b⟩
  rcases l with ((i | ⟨⟩) | (⟨i, j⟩ | (⟨i, j⟩ | j))) <;>
    fin_cases b <;>
    simp [parent, rank, root, u, z, outLeaf, inLeaf, zLeaf] at hv ⊢

theorem parent_adj {q p : ℕ} (v : Vertex (Label q p))
    (hv : v ≠ root q p) : (graph q p).Adj v (parent v) := by
  rcases v with ⟨l, b⟩
  rcases l with ((i | ⟨⟩) | (⟨i, j⟩ | (⟨i, j⟩ | j))) <;>
    fin_cases b <;>
    simp [graph, splitGraph, parent, root, arrow, u, z, outLeaf, inLeaf, zLeaf]
      at hv ⊢

private theorem pair_parent {q p : ℕ} (l : Label q p) :
    ((l, (0 : Fin 2)) ≠ root q p ∧ parent (l, 0) = (l, 1)) ∨
      ((l, (1 : Fin 2)) ≠ root q p ∧ parent (l, 1) = (l, 0)) := by
  rcases l with ((i | ⟨⟩) | (⟨i, j⟩ | (⟨i, j⟩ | j))) <;>
    simp [parent, root, u, z, outLeaf, inLeaf, zLeaf]

private theorem arrow_parent {q p : ℕ} (v w : Label q p) (h : arrow q p v w) :
    ((v, (0 : Fin 2)) ≠ root q p ∧ parent (v, 0) = (w, 1)) ∨
      ((w, (1 : Fin 2)) ≠ root q p ∧ parent (w, 1) = (v, 0)) := by
  rcases h with ⟨i, rfl, rfl⟩ | ⟨i, j, rfl, rfl⟩ |
    ⟨i, j, rfl, rfl⟩ | ⟨j, rfl, rfl⟩ <;>
    simp [parent, root, u, z, outLeaf, inLeaf, zLeaf]

theorem graph_adj_iff_parent {q p : ℕ} (v w : Vertex (Label q p)) :
    (graph q p).Adj v w ↔
      (v ≠ root q p ∧ parent v = w) ∨
      (w ≠ root q p ∧ parent w = v) := by
  constructor
  · rcases v with ⟨i, b⟩
    rcases w with ⟨j, c⟩
    intro ha
    change (i = j ∧ b ≠ c) ∨ (b = 0 ∧ c = 1 ∧ arrow q p i j) ∨
      (b = 1 ∧ c = 0 ∧ arrow q p j i) at ha
    rcases ha with ⟨hij, hbc⟩ | ⟨rfl, rfl, h⟩ | ⟨rfl, rfl, h⟩
    · subst j
      fin_cases b <;> fin_cases c
      · exact (hbc rfl).elim
      · exact pair_parent i
      · exact (pair_parent i).symm
      · exact (hbc rfl).elim
    · exact arrow_parent i j h
    · exact (arrow_parent j i h).symm
  · rintro (⟨hv, hp⟩ | ⟨hw, hp⟩)
    · rw [← hp]
      exact parent_adj v hv
    · rw [← hp]
      exact (parent_adj w hw).symm

theorem graph_isTree (q p : ℕ) : (graph q p).IsTree :=
  tree_of_parent_data (graph q p) (root q p) parent rank
    rank_parent_lt graph_adj_iff_parent

theorem vertex_card (q p : ℕ) :
    Fintype.card (Vertex (Label q p)) = 2 * m q p := by
  simp only [Vertex, Fintype.card_prod, Fintype.card_fin, label_card, Nat.mul_comm]

def mate {q p : ℕ} (v : Vertex (Label q p)) : Vertex (Label q p) :=
  (v.1, if v.2 = 0 then 1 else 0)

theorem mate_involutive {q p : ℕ} : Function.Involutive (@mate q p) := by
  rintro ⟨i, b⟩
  fin_cases b <;> simp [mate]

theorem mate_adjacent {q p : ℕ} (v : Vertex (Label q p)) :
    (graph q p).Adj v (mate v) := by
  rcases v with ⟨i, b⟩
  fin_cases b <;> simp [mate, graph, splitGraph]

def matching (q p : ℕ) : (graph q p).Subgraph where
  verts := Set.univ
  Adj v w := mate v = w
  adj_sub := by
    intro v w h
    rw [← h]
    exact mate_adjacent v
  edge_vert := fun _ => Set.mem_univ _
  symm := ⟨by
    intro v w h
    rw [← h]
    exact mate_involutive v⟩

theorem matching_isPerfectMatching (q p : ℕ) :
    (matching q p).IsPerfectMatching := by
  apply SimpleGraph.Subgraph.isPerfectMatching_iff.mpr
  intro v
  exact ⟨mate v, rfl, fun _ h => Eq.symm h⟩

theorem allPlus_isMaximumIndepSet (q p : ℕ) :
    (graph q p).IsMaximumIndepSet (allPlus q p) where
  isIndepSet := allPlus_independent q p
  maximum t ht := by
    rw [allPlus_card]
    exact independent_card_le q p t ht

theorem graph_indepNum (q p : ℕ) : (graph q p).indepNum = m q p := by
  have h := (graph q p).maximumIndepSet_card_eq_indepNum (allPlus q p)
    (allPlus_isMaximumIndepSet q p)
  rw [allPlus_card] at h
  exact h.symm

set_option linter.hashCommand false

end FormalProof.Research003.RS42FixedK


==> anc/lean/FormalProof/Research003/RS42SimultaneousCore.lean <==
module
public import FormalProof.Research003.RS42StructuralExponent
public import Mathlib.Data.Fintype.Fin
public import Mathlib.Algebra.BigOperators.Ring.Finset
public import Mathlib.Algebra.BigOperators.Fin
public meta import Mathlib.Tactic.FinCases
set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Simultaneous
open RS42Structural RS42Counterexample90 RS42FixedKDeletion
open scoped BigOperators

abbrev Core (t : ℕ) := Fin t × Fin 3
def arrow (t : ℕ) (v w : Core t) : Prop :=
  (v.1 = w.1 ∧ v.2 ≠ 0 ∧ w.2 = 0) ∨
    (v.2 = 0 ∧ w.2 = 0 ∧ v.1.val + 1 = w.1.val)
def outWeight (t : ℕ) : Core t → ℕ := fun _ => 1
def inWeight (t : ℕ) : Core t → ℕ := fun v => if v.2 = 0 then 0 else 2
def zval (s : Option (Fin 2)) : ℕ := if s = none then 1 else 0
def rval : Option (Fin 2) → ℕ
  | none => 1
  | some s => if s = 0 then 0 else 1
def bval : Option (Fin 2) → ℕ
  | none => 3
  | some s => if s = 0 then 2 else 1
def blockExponent {t : ℕ} (f : State (Core t)) (i : Fin t) : ℕ :=
  rval (f (i,0)) + bval (f (i,1)) + bval (f (i,2))
def blockZeros {t : ℕ} (f : State (Core t)) (i : Fin t) : ℕ :=
  zval (f (i,0)) + zval (f (i,1)) + zval (f (i,2))

theorem exponent_split {t : ℕ} (f : State (Core t)) :
    coreExponent (outWeight t) (inWeight t) f = ∑ i, blockExponent f i := by
  unfold coreExponent
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro i _
  simp [Fin.sum_univ_succ, outWeight, inWeight, blockExponent, rval, bval, Nat.add_assoc]
  rfl

theorem zeros_split {t : ℕ} (f : State (Core t)) :
    (zeroSet f).card = ∑ i, blockZeros f i := by
  have h : (zeroSet f).card = ∑ v, zval (f v) := by
    classical
    simp [zeroSet, zval]
  rw [h, Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro i _
  simp [Fin.sum_univ_succ, blockZeros, Nat.add_assoc]

theorem local_bound : ∀ c u v : Option (Fin 2),
    ¬ (u = some 0 ∧ c = some 1) → ¬ (v = some 0 ∧ c = some 1) →
    2*(rval c+bval u+bval v) ≤ 8+3*(zval c+zval u+zval v) := by decide

theorem exponent_upper {t : ℕ} (f : State (Core t)) (hf : legal (arrow t) f) :
    2 * coreExponent (outWeight t) (inWeight t) f ≤ 8*t+3*(zeroSet f).card := by
  have h (i : Fin t) : 2*blockExponent f i ≤ 8+3*blockZeros f i := by
    exact local_bound _ _ _
      (hf (i,1) (i,0) (Or.inl ⟨rfl, by simp, rfl⟩))
      (hf (i,2) (i,0) (Or.inl ⟨rfl, by simp, rfl⟩))
  have hs := Finset.sum_le_sum (fun i (_ : i ∈ (Finset.univ : Finset (Fin t))) => h i)
  simpa only [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, smul_eq_mul, Nat.mul_comm t 8,
    ← exponent_split, ← zeros_split] using hs

def witness (t s : ℕ) (odd : Bool) : State (Core t) := fun v =>
  if v.1.val < s then (if v.2 = 0 then some 1 else none)
  else if v.1.val = s ∧ odd = true ∧ v.2 = 1 then none else some 0

theorem witness_legal (t s : ℕ) (odd : Bool) : legal (arrow t) (witness t s odd) := by
  intro v w h hbad
  rcases h with ⟨heq,hv,hw⟩ | ⟨hv,hw,hn⟩
  · by_cases hs : w.1.val < s
    · have hvs : v.1.val < s := by simpa [heq] using hs
      simp [witness, hvs, hv] at hbad
    · simp [witness, hs, hw] at hbad
  · by_cases hs : w.1.val < s
    · have hvs : v.1.val < s := by omega
      simp [witness, hvs, hv] at hbad
    · simp [witness, hs, hw] at hbad

theorem witness_block {t : ℕ} (s : ℕ) (odd : Bool) (i : Fin t) :
    blockExponent (witness t s odd) i =
      (if i.val < s then 7 else if i.val = s ∧ odd = true then 5 else 4) ∧
    blockZeros (witness t s odd) i =
      (if i.val < s then 2 else if i.val = s ∧ odd = true then 1 else 0) := by
  by_cases hlt : i.val < s
  · simp [blockExponent, blockZeros, witness, hlt, rval, bval, zval]
  · by_cases heq : i.val = s <;> cases odd <;>
      simp [blockExponent, blockZeros, witness, hlt, heq, rval, bval, zval]

end FormalProof.Research003.RS42Simultaneous


==> anc/lean/FormalProof/Research003/RS42SimultaneousExponent.lean <==
module
public import FormalProof.Research003.RS42SimultaneousCore
set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Simultaneous
open RS42Structural RS42Counterexample90 RS42FixedKDeletion
open scoped BigOperators

theorem prefix_sum (t s : ℕ) (hs : s ≤ t) :
    (∑ i : Fin t, if i.val < s then 1 else 0) = s := by
  simp [Fin.card_filter_val_lt, Nat.min_eq_right hs]

theorem single_sum (t s : ℕ) (hs : s < t) :
    (∑ i : Fin t, if i.val = s then 1 else 0) = 1 := by
  have h (i : Fin t) : i.val = s ↔ i = ⟨s,hs⟩ := by
    exact ⟨fun hh => Fin.ext hh, fun hh => congrArg Fin.val hh⟩
  simp_rw [h]
  simp

theorem witness_counts (t s : ℕ) (odd : Bool) (hs : s ≤ t)
    (ho : odd = true → s < t) :
    coreExponent (outWeight t) (inWeight t) (witness t s odd) =
      4*t+3*s+(if odd then 1 else 0) ∧
    (zeroSet (witness t s odd)).card = 2*s+(if odd then 1 else 0) := by
  have hsingle : (∑ i : Fin t, if i.val = s ∧ odd = true then 1 else 0) =
      (if odd then 1 else 0) := by
    cases odd
    · simp
    · simpa using single_sum t s (ho rfl)
  have he (i : Fin t) : blockExponent (witness t s odd) i =
      4+3*(if i.val < s then 1 else 0)+(if i.val = s ∧ odd = true then 1 else 0) := by
    rw [(witness_block s odd i).1]
    by_cases hl : i.val < s
    · have hn : i.val ≠ s := by omega
      simp [hl,hn]
    · by_cases hh : i.val = s ∧ odd = true <;> simp [hl,hh]
  have hz (i : Fin t) : blockZeros (witness t s odd) i =
      2*(if i.val < s then 1 else 0)+(if i.val = s ∧ odd = true then 1 else 0) := by
    rw [(witness_block s odd i).2]
    by_cases hl : i.val < s
    · have hn : i.val ≠ s := by omega
      simp [hl,hn]
    · by_cases hh : i.val = s ∧ odd = true <;> simp [hl,hh]
  rw [exponent_split, zeros_split]
  simp_rw [he,hz]
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, smul_eq_mul, prefix_sum t s hs, hsingle]
  simp [Nat.mul_comm]

theorem maximum_doubled_upper (t r : ℕ) :
    2*maxCoreExponent (arrow t) (outWeight t) (inWeight t) r ≤ 8*t+3*r := by
  obtain ⟨f,hf,he⟩ := maxCoreExponent_attained (arrow t) (outWeight t) (inWeight t) r
  have hf' : legal (arrow t) f ∧ (zeroSet f).card ≤ r := by
    classical
    simpa only [admissibleCoreStates,Finset.mem_filter,Finset.mem_univ,true_and] using hf
  rw [he]
  have h := exponent_upper f hf'.1
  omega

theorem even_maximum (t s : ℕ) (hs : s ≤ t) :
    maxCoreExponent (arrow t) (outWeight t) (inWeight t) (2*s) = 4*t+3*s := by
  apply le_antisymm
  · have h := maximum_doubled_upper t (2*s)
    omega
  · obtain ⟨he,hz⟩ := witness_counts t s false hs (by simp)
    have hw : witness t s false ∈ admissibleCoreStates (arrow t) (2*s) := by
      classical
      simp only [admissibleCoreStates,Finset.mem_filter,Finset.mem_univ,true_and]
      exact ⟨witness_legal t s false, by simpa using hz.le⟩
    have h := coreExponent_le_max (arrow t) (outWeight t) (inWeight t) (2*s) _ hw
    simpa [he] using h

theorem odd_maximum (t s : ℕ) (hs : s < t) :
    maxCoreExponent (arrow t) (outWeight t) (inWeight t) (2*s+1) = 4*t+3*s+1 := by
  apply le_antisymm
  · have h := maximum_doubled_upper t (2*s+1)
    omega
  · obtain ⟨he,hz⟩ := witness_counts t s true hs.le (by intro _; exact hs)
    have hw : witness t s true ∈ admissibleCoreStates (arrow t) (2*s+1) := by
      classical
      simp only [admissibleCoreStates,Finset.mem_filter,Finset.mem_univ,true_and]
      exact ⟨witness_legal t s true, by simpa using hz.le⟩
    have h := coreExponent_le_max (arrow t) (outWeight t) (inWeight t) (2*s+1) _ hw
    simpa [he] using h

theorem weight_sum (t : ℕ) : (∑ v : Core t, (outWeight t v+inWeight t v)) = 7*t := by
  simp [Fintype.sum_prod_type, Fin.sum_univ_succ, outWeight, inWeight, Nat.mul_comm]

theorem saturated_maximum (t r : ℕ) (hr : 2 * t ≤ r) :
    maxCoreExponent (arrow t) (outWeight t) (inWeight t) r = 7*t := by
  have hu := maxCoreExponent_le_total (arrow t) (outWeight t) (inWeight t) r
  rw [weight_sum] at hu
  have hl := maxCoreExponent_mono (arrow t) (outWeight t) (inWeight t) hr
  rw [even_maximum t t le_rfl] at hl
  omega

theorem gap_one (t s : ℕ) (hs : s < t) :
    maxCoreExponent (arrow t) (outWeight t) (inWeight t) (2*s+1-1) +
      maxCoreExponent (arrow t) (outWeight t) (inWeight t) (2*s+1+1) =
      2*maxCoreExponent (arrow t) (outWeight t) (inWeight t) (2*s+1)+1 := by
  have hlo : 2*s+1-1 = 2*s := by omega
  have hhi : 2*s+1+1 = 2*(s+1) := by omega
  rw [hlo,hhi,even_maximum t s hs.le,even_maximum t (s+1) (by omega),odd_maximum t s hs]
  omega


theorem maximum_formula (t r : ℕ) :
    maxCoreExponent (arrow t) (outWeight t) (inWeight t) r =
      min (7*t) (4*t+3*r/2) := by
  by_cases hr : r ≤ 2*t
  · have hs : r/2 ≤ t := by omega
    by_cases he : r%2 = 0
    · have heq : r = 2*(r/2) := by omega
      rw [heq,even_maximum t (r/2) hs]
      omega
    · have heq : r = 2*(r/2)+1 := by omega
      have hs' : r/2 < t := by omega
      rw [heq,odd_maximum t (r/2) hs']
      omega
  · rw [saturated_maximum t r (by omega)]
    symm
    apply Nat.min_eq_left
    omega

end FormalProof.Research003.RS42Simultaneous


==> anc/lean/FormalProof/Research003/RS42SimultaneousFinal.lean <==
module
public import FormalProof.Research003.RS42SimultaneousJoint
public import FormalProof.Research003.RS42SimultaneousExponent
public import FormalProof.Research003.RS42SimultaneousTree
set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.style.whitespace false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Simultaneous
open RS42Structural RS42Counterexample90
open scoped BigOperators Topology
open Filter

noncomputable def graph (t p : ℕ) := structuralGraph (arrow t) (outWeight t) (inWeight t) p
noncomputable def count (t p j : ℕ) := structuralIndepCount (arrow t) (outWeight t) (inWeight t) p j
def labelCount (t p : ℕ) := t*(3+7*p)
def threshold (t : ℕ) := 64*(5*t+structuralLog (3*t) (7*t))^2

theorem core_card (t : ℕ) : Fintype.card (Core t) = 3*t := by simp [Core, Nat.mul_comm]
theorem mass_eq (t : ℕ) : totalMultiplicity (outWeight t) (inWeight t) = 7*t := weight_sum t
theorem mass_pos (t : ℕ) (ht : 0 < t) : 1 ≤ totalMultiplicity (outWeight t) (inWeight t) := by
  rw [mass_eq]; omega
theorem label_card (t p : ℕ) :
    Fintype.card (StructuralLabel (outWeight t) (inWeight t) p) = labelCount t p := by
  rw [structural_label_card,core_card,weight_sum]
  unfold labelCount
  ring
theorem graph_indepNum (t p : ℕ) : (graph t p).indepNum = labelCount t p :=
  (structural_indepNum (arrow t) (outWeight t) (inWeight t) p).trans (label_card t p)

theorem threshold_at_last (t : ℕ) (ht : 0 < t) :
    structuralThreshold (3*t) (7*t) (2*t-1) = threshold t := by
  unfold structuralThreshold structuralN threshold
  have h : 3*t+(2*t-1)+structuralLog (3*t) (7*t)+1 =
      5*t+structuralLog (3*t) (7*t) := by omega
  rw [h]

theorem threshold_transfer (t p s : ℕ) (hs : s < t) (hp : threshold t ≤ p) :
    structuralThreshold (Fintype.card (Core t))
      (totalMultiplicity (outWeight t) (inWeight t)) (2*s+1) ≤ p := by
  rw [core_card,mass_eq]
  have h := threshold_mono (3*t) (7*t) (show 2*s+1 ≤ 2*t-1 by omega)
  rw [threshold_at_last t (by omega)] at h
  exact h.trans hp

theorem positive_gap (t s : ℕ) (hs : s < t) :
    2*maxCoreExponent (arrow t) (outWeight t) (inWeight t) (2*s+1) <
      maxCoreExponent (arrow t) (outWeight t) (inWeight t) (2*s+1-1) +
        maxCoreExponent (arrow t) (outWeight t) (inWeight t) (2*s+1+1) := by
  rw [gap_one t s hs]
  omega

theorem strict_failure (t p s : ℕ) (hs : s < t) (hp : threshold t ≤ p) :
    1 ≤ labelCount t p-(2*s+1) ∧ labelCount t p-(2*s+1) < labelCount t p ∧
      count t p (labelCount t p-(2*s+1))^2 <
        count t p (labelCount t p-(2*s+1)-1)*count t p (labelCount t p-(2*s+1)+1) := by
  have h := structural_strict_failure (arrow t) (outWeight t) (inWeight t) p
    (2*s+1) (by omega) (mass_pos t (by omega)) (positive_gap t s hs)
    (threshold_transfer t p s hs hp)
  simpa only [label_card,count] using h

/-- The graph is bound ONCE before quantifying the t failure positions.
All positive gaps are proved internally; only t and the scale threshold are premises. -/
theorem simultaneous_counterexample (t p : ℕ) (ht : 2 ≤ t) (hp : threshold t ≤ p) :
    let G := graph t p
    G.IsTree ∧
    (splitMatching (structuralArrow (arrow t) (outWeight t) (inWeight t) p)).IsPerfectMatching ∧
    Fintype.card (Vertex (StructuralLabel (outWeight t) (inWeight t) p)) = 2*labelCount t p ∧
    G.indepNum = labelCount t p ∧
    splitMatchingNumber (structuralArrow (arrow t) (outWeight t) (inWeight t) p) = labelCount t p ∧
    Function.Injective (fun s : Fin t => G.indepNum-(2*s.val+1)) ∧
    (∀ s : Fin t, let j := G.indepNum-(2*s.val+1)
      1 ≤ j ∧ j < G.indepNum ∧ count t p j^2 < count t p (j-1)*count t p (j+1)) := by
  dsimp only
  have tree := structuralGraph_isTree (coreGraph t) (arrow t) (outWeight t) (inWeight t)
    p (core_isTree t (by omega)) (fun _ _ => Iff.rfl) (arrow_asymm t)
  refine ⟨tree,structural_matching_isPerfectMatching _ _ _ _,?_,graph_indepNum t p,?_,?_,?_⟩
  · rw [split_vertex_card (structuralArrow (arrow t) (outWeight t) (inWeight t) p),label_card]
  · exact (structural_matchingNumber (arrow t) (outWeight t) (inWeight t) p).trans (label_card t p)
  · intro s u heq
    rw [graph_indepNum] at heq
    dsimp only at heq
    have hs := (strict_failure t p s.val s.isLt hp).1
    have hu := (strict_failure t p u.val u.isLt hp).1
    apply Fin.ext
    omega
  · intro s
    simpa only [graph_indepNum] using strict_failure t p s.val s.isLt hp

theorem real_count_definition (t p j : ℕ) : count t p j =
    Nat.card {s : Finset (Vertex (StructuralLabel (outWeight t) (inWeight t) p)) //
      (graph t p).IsNIndepSet j s} := rfl

theorem ratio_tendsto_zero (t s : ℕ) (hs : s < t) :
    Tendsto (fun p : ℕ => structuralRatio (arrow t) (outWeight t) (inWeight t) p (2*s+1))
      atTop (𝓝 (0 : ℝ)) :=
  structuralRatio_tendsto_zero (arrow t) (outWeight t) (inWeight t) (2*s+1)
    (by omega) (mass_pos t (by omega)) (positive_gap t s hs)

end FormalProof.Research003.RS42Simultaneous


==> anc/lean/FormalProof/Research003/RS42SimultaneousJoint.lean <==
module
public import FormalProof.Research003.RS42StructuralFinal
set_option linter.style.header false
set_option linter.hashCommand false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Simultaneous
open RS42Structural
variable {V : Type*} [Fintype V] [DecidableEq V]

theorem threshold_mono (d W : ℕ) : Monotone (structuralThreshold d W) := by
  intro k l h
  unfold structuralThreshold structuralN
  apply Nat.mul_le_mul_left
  exact Nat.pow_le_pow_left (by omega) 2

/-- All coefficients belong to one fixed actual graph, at one scale p. -/
theorem joint_failure (R : V → V → Prop) (a b : V → ℕ)
    (J : Finset ℕ) (K p : ℕ) (hW : 1 ≤ totalMultiplicity a b)
    (hJ : ∀ k ∈ J, 1 ≤ k ∧ k ≤ K ∧
      2 * maxCoreExponent R a b k <
        maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1))
    (hp : structuralThreshold (Fintype.card V) (totalMultiplicity a b) K ≤ p) :
    let G := structuralGraph R a b p
    ∀ k ∈ J, 1 ≤ G.indepNum-k ∧ G.indepNum-k < G.indepNum ∧
      structuralIndepCount R a b p (G.indepNum-k)^2 <
        structuralIndepCount R a b p (G.indepNum-k-1) *
          structuralIndepCount R a b p (G.indepNum-k+1) := by
  dsimp only
  intro k hk
  obtain ⟨hpos, hle, hgap⟩ := hJ k hk
  have ht := (threshold_mono (Fintype.card V) (totalMultiplicity a b) hle).trans hp
  simpa only [structural_indepNum] using structural_strict_failure R a b p k hpos hW hgap ht

theorem distinct_indices (m k l : ℕ) (hk : k ≤ m) (hl : l ≤ m)
    (hne : k ≠ l) : m-k ≠ m-l := by omega

end FormalProof.Research003.RS42Simultaneous


==> anc/lean/FormalProof/Research003/RS42SimultaneousQuantitative.lean <==
module
public import FormalProof.Research003.RS42SimultaneousFinal
public import Mathlib.Topology.Order.Lattice
set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.style.whitespace false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Simultaneous
open RS42Structural RS42Counterexample90
open scoped BigOperators Topology
open Filter

theorem ratio_geometric (t p s : ℕ) (hs : s < t) (hp : threshold t ≤ p) :
    0 < structuralRatio (arrow t) (outWeight t) (inWeight t) p (2*s+1) ∧
    structuralRatio (arrow t) (outWeight t) (inWeight t) p (2*s+1) ≤
      (1/(2:ℝ)^(44*structuralN (3*t) (7*t) (2*s+1)^2))*
        (2/3:ℝ)^(p-structuralThreshold (3*t) (7*t) (2*s+1)) ∧
    structuralRatio (arrow t) (outWeight t) (inWeight t) p (2*s+1) < 1 := by
  have h := (structural_quantitative_conclusion (arrow t) (outWeight t) (inWeight t)
    (2*s+1) (by omega) (mass_pos t (by omega)) (positive_gap t s hs)).1 p
      (threshold_transfer t p s hs hp)
  simpa only [core_card,mass_eq] using h

theorem all_counts_positive (t p j : ℕ) (hj : j ≤ labelCount t p) : 0 < count t p j := by
  have hj' : j ≤ Fintype.card (StructuralLabel (outWeight t) (inWeight t) p) := by
    simpa only [label_card] using hj
  have h := structuralS_pos (arrow t) (outWeight t) (inWeight t) p
    (Fintype.card (StructuralLabel (outWeight t) (inWeight t) p)-j) (Nat.sub_le _ _)
  simpa only [structuralS,Nat.sub_sub_self hj',count] using h

theorem targetNonempty (t : ℕ) (ht : 0 < t) : (Finset.univ : Finset (Fin t)).Nonempty :=
  ⟨⟨0,ht⟩,Finset.mem_univ _⟩
noncomputable def maxRatio (t p : ℕ) (ht : 0 < t) : ℝ :=
  Finset.univ.sup' (targetNonempty t ht)
    (fun s : Fin t => structuralRatio (arrow t) (outWeight t) (inWeight t) p (2*s.val+1))

/-- Fixed finite t; no claim is made for a set of indices growing with p. -/
theorem maxRatio_tendsto_zero (t : ℕ) (ht : 0 < t) :
    Tendsto (fun p => maxRatio t p ht) atTop (𝓝 (0:ℝ)) := by
  have h := Filter.Tendsto.finset_sup'_nhds_apply (targetNonempty t ht)
    (fun (s : Fin t) (_ : s ∈ (Finset.univ : Finset (Fin t))) => ratio_tendsto_zero t s.val s.isLt)
  simpa only [Finset.sup'_const,maxRatio] using h

theorem log_bound (t : ℕ) : structuralLog (3*t) (7*t) ≤ 10*t := by
  apply structuralLog_min
  have h := RS42FixedK.succ_le_two_pow (10*t)
  omega

theorem threshold_bound (t : ℕ) : threshold t ≤ 14400*t^2 := by
  have h := log_bound t
  have hsq := Nat.pow_le_pow_left (show 5*t+structuralLog (3*t) (7*t) ≤ 15*t by omega) 2
  unfold threshold
  nlinarith

theorem initial_size_bound (t : ℕ) : 2*labelCount t (threshold t) ≤ 6*t+201600*t^3 := by
  have h := Nat.mul_le_mul_left (14*t) (threshold_bound t)
  unfold labelCount
  nlinarith

theorem log_two : structuralLog 6 14 = 5 := by
  have hu := structuralLog_min 6 14 5 (by norm_num)
  have hl := structuralLog_spec 6 14
  by_contra hn
  have hh : structuralLog 6 14 ≤ 4 := by omega
  have hp := Nat.pow_le_pow_right (show 1 ≤ (2:ℕ) by omega) hh
  norm_num at hp hl
  omega

theorem threshold_two : threshold 2 = 14400 := by
  unfold threshold
  norm_num [log_two]

/-- The same explicit graph has two distinct internal failure positions for
every p >= 14400; both coefficients use mathlib IsNIndepSet counting. -/
theorem two_place_counterexample (p : ℕ) (hp : 14400 ≤ p) :
    let G := graph 2 p
    G.IsTree ∧ G.indepNum = 6+14*p ∧
    G.indepNum-1 ≠ G.indepNum-3 ∧
    (∀ k ∈ ({1,3} : Finset ℕ),
      1 ≤ G.indepNum-k ∧ G.indepNum-k < G.indepNum ∧
      count 2 p (G.indepNum-k)^2 < count 2 p (G.indepNum-k-1)*count 2 p (G.indepNum-k+1)) := by
  have hp' : threshold 2 ≤ p := by rwa [threshold_two]
  have h := simultaneous_counterexample 2 p (by omega) hp'
  dsimp only at h ⊢
  have h0 := strict_failure 2 p 0 (by omega) hp'
  have h1 := strict_failure 2 p 1 (by omega) hp'
  have halpha : (graph 2 p).indepNum = 6+14*p := by
    rw [graph_indepNum,labelCount]; ring
  refine ⟨h.1,halpha,?_,?_⟩
  · rw [halpha]
    omega
  · intro k hk
    simp only [Finset.mem_insert,Finset.mem_singleton] at hk
    rcases hk with rfl | rfl
    · simpa only [graph_indepNum,Nat.mul_zero,Nat.zero_add] using h0
    · simpa only [graph_indepNum] using h1

end FormalProof.Research003.RS42Simultaneous


==> anc/lean/FormalProof/Research003/RS42SimultaneousTree.lean <==
module
public import FormalProof.Research003.RS42SimultaneousCore
public import FormalProof.Research003.RS42StructuralTree
set_option linter.style.header false
set_option linter.hashCommand false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Simultaneous
private theorem tree_of_parent_data {V : Type*} [Finite V]
    (G : SimpleGraph V) (r : V) (parent : V → V) (rank : V → ℕ)
    (hdec : ∀ v, v ≠ r → rank (parent v) < rank v)
    (hadj : ∀ v w, G.Adj v w ↔
      (v ≠ r ∧ parent v = w) ∨ (w ≠ r ∧ parent w = v)) :
    G.IsTree := by
  classical
  let := Fintype.ofFinite V
  have hp (v : V) (hv : v ≠ r) : G.Adj v (parent v) :=
    (hadj v (parent v)).mpr (Or.inl ⟨hv, rfl⟩)
  have reach : ∀ v : V, G.Reachable v r := by
    intro v
    induction hn : rank v using Nat.strong_induction_on generalizing v with
    | h n ih =>
      by_cases hv : v = r
      · subst v
        exact SimpleGraph.Reachable.refl r
      · exact (hp v hv).reachable.trans
          (ih (rank (parent v)) (by simpa [hn] using hdec v hv) (parent v) rfl)
  have hc : G.Connected :=
    (SimpleGraph.connected_iff_exists_forall_reachable G).mpr
      ⟨r, fun v => (reach v).symm⟩
  let edgeOf : {v : V // v ≠ r} → G.edgeSet := fun v =>
    ⟨s(v.1, parent v.1), (SimpleGraph.mem_edgeSet G).mpr (hp v.1 v.2)⟩
  have hi : Function.Injective edgeOf := by
    intro v w he
    have he' : s(v.1, parent v.1) = s(w.1, parent w.1) := congrArg Subtype.val he
    rcases Sym2.eq_iff.mp he' with h | h
    · exact Subtype.ext h.1
    · have hv := hdec v.1 v.2
      have hw := hdec w.1 w.2
      rw [h.2, h.1] at hv
      omega
  have hs : Function.Surjective edgeOf := by
    rintro ⟨e, he⟩
    induction e using Sym2.inductionOn with
    | hf v w =>
      have ha : G.Adj v w := (SimpleGraph.mem_edgeSet G).mp he
      rcases (hadj v w).mp ha with h | h
      · refine ⟨⟨v, h.1⟩, Subtype.ext ?_⟩
        change s(v, parent v) = s(v, w)
        rw [h.2]
      · refine ⟨⟨w, h.1⟩, Subtype.ext ?_⟩
        change s(w, parent w) = s(v, w)
        rw [h.2, Sym2.eq_swap]
  have hequiv := Equiv.ofBijective edgeOf ⟨hi, hs⟩
  have hcard : Nat.card G.edgeSet = Fintype.card V - 1 := by
    rw [← Nat.card_congr hequiv, Nat.card_eq_fintype_card]
    simp
  apply SimpleGraph.isTree_iff_connected_and_card.mpr
  refine ⟨hc, ?_⟩
  rw [hcard, Nat.card_eq_fintype_card]
  have hpos : 0 < Fintype.card V := Fintype.card_pos_iff.mpr ⟨r⟩
  omega


def coreGraph (t : ℕ) : SimpleGraph (Core t) where
  Adj v w := arrow t v w ∨ arrow t w v
  symm := ⟨fun _ _ h => h.symm⟩
  loopless := ⟨by
    intro v h
    rcases h with h | h <;> rcases h with ⟨_,hv,hw⟩ | ⟨_,_,hn⟩
    · exact hv hw
    · omega
    · exact hv hw
    · omega⟩

def coreRoot (t : ℕ) (ht : 0 < t) : Core t := (⟨0,ht⟩,0)
def coreParent {t : ℕ} (v : Core t) : Core t :=
  if v.2 = 0 then (⟨v.1.val-1, (Nat.sub_le v.1.val 1).trans_lt v.1.isLt⟩,0)
  else (v.1,0)
def coreRank {t : ℕ} (v : Core t) : ℕ := 2*v.1.val + if v.2 = 0 then 0 else 1

theorem rank_decreases (t : ℕ) (ht : 0 < t) (v : Core t)
    (hv : v ≠ coreRoot t ht) : coreRank (coreParent v) < coreRank v := by
  rcases v with ⟨i,h⟩
  by_cases hh : h = 0
  · subst h
    have hi : i.val ≠ 0 := by
      intro he
      apply hv
      simp [coreRoot, Prod.ext_iff, Fin.ext_iff, he]
    simp [coreParent, coreRank]
    omega
  · simp [coreParent, coreRank, hh]

theorem adjacency_parent (t : ℕ) (ht : 0 < t) (v w : Core t) :
    (coreGraph t).Adj v w ↔
      (v ≠ coreRoot t ht ∧ coreParent v = w) ∨
      (w ≠ coreRoot t ht ∧ coreParent w = v) := by
  rcases v with ⟨i,h⟩
  rcases w with ⟨j,k⟩
  by_cases hh : h = 0 <;> by_cases hk : k = 0
  all_goals simp only [coreGraph, arrow, coreParent, coreRoot,
    hh, hk, ite_true, ite_false, Prod.mk.injEq, Fin.ext_iff, Fin.val_zero]
  all_goals simp only [ne_eq, Prod.mk.injEq, Fin.ext_iff, Fin.val_zero] at *
  all_goals try simp only [true_and, and_true, false_and, and_false,
    false_or, not_true_eq_false]
  all_goals omega

theorem core_isTree (t : ℕ) (ht : 0 < t) : (coreGraph t).IsTree :=
  tree_of_parent_data (coreGraph t) (coreRoot t ht) coreParent coreRank
    (rank_decreases t ht) (adjacency_parent t ht)

theorem arrow_asymm (t : ℕ) (v w : Core t) : arrow t v w → ¬ arrow t w v := by
  intro hv hw
  rcases hv with ⟨he,hv,hz⟩ | ⟨hz,hv,he⟩ <;>
    rcases hw with ⟨he',hw,hz'⟩ | ⟨hz',hw,he'⟩
  · exact hv hz'
  · exact hv hw
  · exact hw hv
  · omega

end FormalProof.Research003.RS42Simultaneous


==> anc/lean/FormalProof/Research003/RS42StructuralAsymmetric.lean <==
module

public import FormalProof.Research003.RS42StructuralCounts
public import Mathlib.Algebra.BigOperators.Ring.Finset
public meta import Mathlib.Tactic.FinCases

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false

/-!
An inward core star with arbitrary incoming multiplicities
at least two. This is a specialization of the actual Structural graph and its
core exponent, with no maximum-value or counting inequality assumed.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Structural.Asymmetric

open RS42Counterexample90 (State legal)
open RS42FixedKDeletion
open scoped BigOperators

abbrev Core (q : ℕ) := Fin q ⊕ Unit

def starArrow (q : ℕ) : Core q → Core q → Prop
  | Sum.inl _, Sum.inr _ => True
  | _, _ => False

def outMultiplicity (q : ℕ) : Core q → ℕ := fun _ => 1

def inMultiplicity {q : ℕ} (weights : Fin q → ℕ) : Core q → ℕ
  | Sum.inl i => weights i
  | Sum.inr _ => 0

def totalIncoming {q : ℕ} (weights : Fin q → ℕ) : ℕ := ∑ i, weights i

noncomputable def graph (q p : ℕ) (weights : Fin q → ℕ) :=
  structuralGraph (starArrow q) (outMultiplicity q) (inMultiplicity weights) p

noncomputable def count (q p : ℕ) (weights : Fin q → ℕ) (j : ℕ) : ℕ :=
  structuralIndepCount (starArrow q) (outMultiplicity q) (inMultiplicity weights) p j

def zeroIndicator (s : Option (Fin 2)) : ℕ := if s = none then 1 else 0

def branchWeight (w : ℕ) : Option (Fin 2) → ℕ
  | none => 1 + w
  | some s => if s = 0 then w else 1

def rootWeight : Option (Fin 2) → ℕ
  | none => 1
  | some s => if s = 0 then 0 else 1

def branchZeroCount {q : ℕ} (f : State (Core q)) : ℕ :=
  ∑ i : Fin q, zeroIndicator (f (Sum.inl i))

theorem zero_card_split {q : ℕ} (f : State (Core q)) :
    (zeroSet f).card = branchZeroCount f + zeroIndicator (f (Sum.inr ())) := by
  classical
  have h : (zeroSet f).card = ∑ v : Core q, zeroIndicator (f v) := by
    simp [zeroSet, zeroIndicator]
  rw [h, Fintype.sum_sum_type]
  simp only [Fintype.sum_unique, branchZeroCount]

theorem exponent_split {q : ℕ} (weights : Fin q → ℕ) (f : State (Core q)) :
    coreExponent (outMultiplicity q) (inMultiplicity weights) f =
      (∑ i : Fin q, branchWeight (weights i) (f (Sum.inl i))) +
        rootWeight (f (Sum.inr ())) := by
  unfold coreExponent
  rw [Fintype.sum_sum_type]
  have hunit : (default : Unit) = () := Subsingleton.elim _ _
  simp only [Fintype.sum_unique, outMultiplicity, inMultiplicity, branchWeight, rootWeight,
    Nat.add_zero, hunit]
  rfl

theorem total_mass {q : ℕ} (weights : Fin q → ℕ) :
    (∑ v : Core q, (outMultiplicity q v + inMultiplicity weights v)) =
      totalIncoming weights + q + 1 := by
  simp [Fintype.sum_sum_type, outMultiplicity, inMultiplicity,
    Finset.sum_add_distrib, totalIncoming, Nat.add_comm]
  omega

theorem branchWeight_le (w : ℕ) (hw : 2 ≤ w) (s : Option (Fin 2)) :
    branchWeight w s ≤ w + zeroIndicator s := by
  cases s with
  | none => simp [branchWeight, zeroIndicator, Nat.add_comm]
  | some s =>
    fin_cases s
    · simp [branchWeight, zeroIndicator]
    · simp [branchWeight, zeroIndicator]
      omega

theorem branchWeight_lt_of_minus (w : ℕ) (hw : 2 ≤ w)
    (s : Option (Fin 2)) (hn : s ≠ none) (h0 : s ≠ some 0) :
    branchWeight w s < w + zeroIndicator s := by
  cases s with
  | none => exact False.elim (hn rfl)
  | some s =>
    fin_cases s
    · exact False.elim (h0 rfl)
    · simpa [branchWeight, zeroIndicator] using (show 1 < w by omega)

theorem exists_retained_branch {q : ℕ} (hq : 1 ≤ q) (f : State (Core q))
    (hf : (zeroSet f).card ≤ q - 1) :
    ∃ i : Fin q, f (Sum.inl i) ≠ none := by
  classical
  by_contra h
  push Not at h
  have hb : branchZeroCount f = q := by simp [branchZeroCount, zeroIndicator, h]
  have hz := zero_card_split f
  omega

/-- The only delicate case is root sign 1. There is then a retained branch,
whose forced sign 1 loses at least one exponent unit because its weight is ≥2. -/
theorem exponent_le_totalIncoming_add_zero {q : ℕ} (hq : 1 ≤ q)
    (weights : Fin q → ℕ) (hw : ∀ i, 2 ≤ weights i) (f : State (Core q))
    (hlegal : legal (starArrow q) f) (hzero : (zeroSet f).card ≤ q - 1) :
    coreExponent (outMultiplicity q) (inMultiplicity weights) f ≤
      totalIncoming weights + (zeroSet f).card := by
  classical
  have hpoint : ∀ i : Fin q,
      branchWeight (weights i) (f (Sum.inl i)) ≤
        weights i + zeroIndicator (f (Sum.inl i)) :=
    fun i => branchWeight_le (weights i) (hw i) _
  have hsum : (∑ i : Fin q, branchWeight (weights i) (f (Sum.inl i))) ≤
      totalIncoming weights + branchZeroCount f := by
    simpa only [Finset.sum_add_distrib, totalIncoming, branchZeroCount] using
      Finset.sum_le_sum (fun i (_ : i ∈ (Finset.univ : Finset (Fin q))) => hpoint i)
  rw [exponent_split, zero_card_split]
  cases hz : f (Sum.inr ()) with
  | none => simpa [rootWeight, zeroIndicator, Nat.add_assoc] using Nat.add_le_add_right hsum 1
  | some s =>
    fin_cases s
    · simpa [rootWeight, zeroIndicator] using hsum
    · obtain ⟨i, hi⟩ := exists_retained_branch hq f hzero
      have h0 : f (Sum.inl i) ≠ some 0 := by
        intro hi0
        exact hlegal (Sum.inl i) (Sum.inr ()) trivial ⟨hi0, hz⟩
      have hstrict : (∑ i : Fin q, branchWeight (weights i) (f (Sum.inl i))) <
          totalIncoming weights + branchZeroCount f := by
        have hh := Finset.sum_lt_sum
          (fun i (_ : i ∈ (Finset.univ : Finset (Fin q))) => hpoint i)
          ⟨i, Finset.mem_univ i,
            branchWeight_lt_of_minus (weights i) (hw i) _ hi h0⟩
        simpa only [Finset.sum_add_distrib, totalIncoming, branchZeroCount] using hh
      simpa [rootWeight, zeroIndicator] using hstrict

def plusWitness {q : ℕ} (C : Finset (Fin q)) : State (Core q)
  | Sum.inl i => if i ∈ C then none else some 0
  | Sum.inr _ => some 0

theorem plusWitness_legal {q : ℕ} (C : Finset (Fin q)) :
    legal (starArrow q) (plusWitness C) := by
  intro v w h hbad
  rcases v with i | t <;> rcases w with j | s
  · exact False.elim h
  · simpa [plusWitness] using hbad.2
  · exact False.elim h
  · exact False.elim h

theorem plusWitness_zero_card {q : ℕ} (C : Finset (Fin q)) :
    (zeroSet (plusWitness C)).card = C.card := by
  rw [zero_card_split]
  simp [branchZeroCount, plusWitness, zeroIndicator]

theorem plusWitness_exponent {q : ℕ} (weights : Fin q → ℕ) (C : Finset (Fin q)) :
    coreExponent (outMultiplicity q) (inMultiplicity weights) (plusWitness C) =
      totalIncoming weights + C.card := by
  rw [exponent_split]
  change (∑ i : Fin q, branchWeight (weights i) (if i ∈ C then none else some 0)) =
    totalIncoming weights + C.card
  calc
    _ = ∑ i : Fin q, (weights i + if i ∈ C then 1 else 0) := by
      apply Finset.sum_congr rfl
      intro i _
      by_cases hi : i ∈ C <;> simp [hi, branchWeight, Nat.add_comm]
    _ = _ := by simp [Finset.sum_add_distrib, totalIncoming]

/-- Every deletion budget below q has the exact maximum B+r. -/
theorem maxCoreExponent_below (q : ℕ) (hq : 2 ≤ q) (weights : Fin q → ℕ)
    (hw : ∀ i, 2 ≤ weights i) (r : ℕ) (hr : r ≤ q - 1) :
    maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) r =
      totalIncoming weights + r := by
  classical
  apply le_antisymm
  · apply Finset.sup_le
    intro f hf
    have hf' : legal (starArrow q) f ∧ (zeroSet f).card ≤ r := by
      simpa only [admissibleCoreStates, Finset.mem_filter, Finset.mem_univ, true_and] using hf
    exact (exponent_le_totalIncoming_add_zero (by omega) weights hw f hf'.1
      (hf'.2.trans hr)).trans (Nat.add_le_add_left hf'.2 _)
  · obtain ⟨C, _, hC⟩ := Finset.exists_subset_card_eq
      (s := (Finset.univ : Finset (Fin q))) (n := r)
      (by simpa only [Finset.card_univ, Fintype.card_fin] using (show r ≤ q by omega))
    have hf : plusWitness C ∈ admissibleCoreStates (starArrow q) r := by
      simp only [admissibleCoreStates, Finset.mem_filter, Finset.mem_univ, true_and]
      exact ⟨plusWitness_legal C, by rw [plusWitness_zero_card, hC]⟩
    have h := coreExponent_le_max (starArrow q) (outMultiplicity q)
      (inMultiplicity weights) r (plusWitness C) hf
    simpa only [plusWitness_exponent, hC] using h

def allDeletedWitness (q : ℕ) : State (Core q)
  | Sum.inl _ => none
  | Sum.inr _ => some 1

theorem allDeletedWitness_legal (q : ℕ) : legal (starArrow q) (allDeletedWitness q) := by
  intro v w h hbad
  rcases v with i | t <;> rcases w with j | s
  · exact False.elim h
  · simpa [allDeletedWitness] using hbad.1
  · exact False.elim h
  · exact False.elim h

theorem allDeletedWitness_zero_card (q : ℕ) :
    (zeroSet (allDeletedWitness q)).card = q := by
  rw [zero_card_split]
  simp [branchZeroCount, zeroIndicator, allDeletedWitness]

theorem allDeletedWitness_exponent (q : ℕ) (weights : Fin q → ℕ) :
    coreExponent (outMultiplicity q) (inMultiplicity weights) (allDeletedWitness q) =
      totalIncoming weights + q + 1 := by
  rw [exponent_split]
  simp [allDeletedWitness, branchWeight, rootWeight, Finset.sum_add_distrib,
    totalIncoming, Nat.add_comm]

/-- At budget q, deleting all branches and keeping the negative root attains
the entire incoming/outgoing mass. No lower bound on the weights is needed. -/
theorem maxCoreExponent_at_q (q : ℕ) (weights : Fin q → ℕ) :
    maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) q =
      totalIncoming weights + q + 1 := by
  classical
  apply le_antisymm
  · simpa only [total_mass] using
      maxCoreExponent_le_total (starArrow q) (outMultiplicity q) (inMultiplicity weights) q
  · have hf : allDeletedWitness q ∈ admissibleCoreStates (starArrow q) q := by
      simp only [admissibleCoreStates, Finset.mem_filter, Finset.mem_univ, true_and]
      exact ⟨allDeletedWitness_legal q, by rw [allDeletedWitness_zero_card]⟩
    simpa only [allDeletedWitness_exponent] using
      coreExponent_le_max (starArrow q) (outMultiplicity q) (inMultiplicity weights)
        q (allDeletedWitness q) hf

/-- Three exact maxima; their second difference is the integer +1. -/
theorem three_maxima (q : ℕ) (hq : 2 ≤ q) (weights : Fin q → ℕ)
    (hw : ∀ i, 2 ≤ weights i) :
    maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) (q - 2) =
        totalIncoming weights + (q - 2) ∧
      maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) (q - 1) =
        totalIncoming weights + (q - 1) ∧
      maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) q =
        totalIncoming weights + q + 1 :=
  ⟨maxCoreExponent_below q hq weights hw (q - 2) (by omega),
    maxCoreExponent_below q hq weights hw (q - 1) le_rfl,
    maxCoreExponent_at_q q weights⟩

theorem exponent_gap_one (q : ℕ) (hq : 2 ≤ q) (weights : Fin q → ℕ)
    (hw : ∀ i, 2 ≤ weights i) :
    maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) (q - 2) +
      maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) q =
      2 * maxCoreExponent (starArrow q) (outMultiplicity q)
        (inMultiplicity weights) (q - 1) + 1 := by
  obtain ⟨hlo, hmid, hhi⟩ := three_maxima q hq weights hw
  rw [hlo, hmid, hhi]
  omega


end FormalProof.Research003.RS42Structural.Asymmetric


==> anc/lean/FormalProof/Research003/RS42StructuralAsymmetricFinal.lean <==
module

public import FormalProof.Research003.RS42StructuralAsymmetric
public import FormalProof.Research003.RS42StructuralConclusion
public import FormalProof.Research003.RS42StructuralTree
public import Mathlib.Combinatorics.SimpleGraph.Star

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false

/-!
The complete asymmetric inward-star application, connected
to the actual general Structural graph and mathlib independent-set counts.
Only q ≥ 2, incoming weights ≥ 2, and the explicit scale threshold are inputs.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Structural.Asymmetric

open RS42Counterexample90 (Vertex)
open Filter
open scoped BigOperators Topology

def coreGraph (q : ℕ) : SimpleGraph (Core q) :=
  SimpleGraph.starGraph (Sum.inr ())

theorem coreGraph_isTree (q : ℕ) : (coreGraph q).IsTree :=
  SimpleGraph.isTree_starGraph (Sum.inr ())

theorem coreGraph_cover (q : ℕ) (v w : Core q) :
    (coreGraph q).Adj v w ↔ starArrow q v w ∨ starArrow q w v := by
  rcases v with i | ⟨⟩ <;> rcases w with j | ⟨⟩ <;>
    simp [coreGraph, starArrow]

theorem starArrow_asymm (q : ℕ) (v w : Core q) :
    starArrow q v w → ¬ starArrow q w v := by
  rcases v with i | ⟨⟩ <;> rcases w with j | ⟨⟩ <;> simp [starArrow]

@[simp] theorem core_card (q : ℕ) : Fintype.card (Core q) = q + 1 := by
  simp [Core]

theorem totalMultiplicity_eq {q : ℕ} (weights : Fin q → ℕ) :
    totalMultiplicity (outMultiplicity q) (inMultiplicity weights) =
      totalIncoming weights + q + 1 := total_mass weights

theorem totalMultiplicity_pos {q : ℕ} (weights : Fin q → ℕ) :
    1 ≤ totalMultiplicity (outMultiplicity q) (inMultiplicity weights) := by
  rw [totalMultiplicity_eq]
  omega

def labelCount (q p : ℕ) (weights : Fin q → ℕ) : ℕ :=
  q + 1 + p * (totalIncoming weights + q + 1)

theorem label_card (q p : ℕ) (weights : Fin q → ℕ) :
    Fintype.card (StructuralLabel (outMultiplicity q) (inMultiplicity weights) p) =
      labelCount q p weights := by
  rw [structural_label_card, core_card, total_mass]
  rfl

def threshold (q : ℕ) (weights : Fin q → ℕ) : ℕ :=
  structuralThreshold (q + 1) (totalIncoming weights + q + 1) (q - 1)

/-- This is the same explicit integer threshold as in the general theorem. -/
theorem threshold_explicit (q : ℕ) (weights : Fin q → ℕ) :
    threshold q weights = 64 *
      (q + 1 + (q - 1) + structuralLog (q + 1) (totalIncoming weights + q + 1) + 1) ^ 2 :=
  rfl

theorem computed_gap_one (q : ℕ) (hq : 2 ≤ q) (weights : Fin q → ℕ)
    (hw : ∀ i, 2 ≤ weights i) :
    structuralGap (starArrow q) (outMultiplicity q) (inMultiplicity weights) (q - 1) = 1 := by
  have hlo : q - 1 - 1 = q - 2 := by omega
  have hhi : q - 1 + 1 = q := by omega
  unfold structuralGap
  rw [hlo, hhi, exponent_gap_one q hq weights hw]
  omega

theorem second_difference_pos (q : ℕ) (hq : 2 ≤ q) (weights : Fin q → ℕ)
    (hw : ∀ i, 2 ≤ weights i) :
    2 * maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) (q - 1) <
      maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) (q - 1 - 1) +
        maxCoreExponent (starArrow q) (outMultiplicity q) (inMultiplicity weights) (q - 1 + 1) := by
  have h := computed_gap_one q hq weights hw
  unfold structuralGap at h
  omega

theorem graph_isTree (q p : ℕ) (weights : Fin q → ℕ) :
    (graph q p weights).IsTree :=
  structuralGraph_isTree (coreGraph q) (starArrow q) (outMultiplicity q)
    (inMultiplicity weights) p (coreGraph_isTree q) (coreGraph_cover q) (starArrow_asymm q)

noncomputable def displayedMatching (q p : ℕ) (weights : Fin q → ℕ) :
    (graph q p weights).Subgraph :=
  splitMatching (structuralArrow (starArrow q) (outMultiplicity q) (inMultiplicity weights) p)

theorem displayedMatching_isPerfect (q p : ℕ) (weights : Fin q → ℕ) :
    (displayedMatching q p weights).IsPerfectMatching :=
  structural_matching_isPerfectMatching (starArrow q) (outMultiplicity q)
    (inMultiplicity weights) p

theorem graph_indepNum (q p : ℕ) (weights : Fin q → ℕ) :
    (graph q p weights).indepNum = labelCount q p weights := by
  exact (structural_indepNum (starArrow q) (outMultiplicity q)
    (inMultiplicity weights) p).trans (label_card q p weights)

theorem graph_matchingNumber (q p : ℕ) (weights : Fin q → ℕ) :
    splitMatchingNumber
      (structuralArrow (starArrow q) (outMultiplicity q) (inMultiplicity weights) p) =
        labelCount q p weights := by
  exact (structural_matchingNumber (starArrow q) (outMultiplicity q)
    (inMultiplicity weights) p).trans (label_card q p weights)

theorem graph_vertex_card (q p : ℕ) (weights : Fin q → ℕ) :
    Fintype.card (Vertex (StructuralLabel (outMultiplicity q) (inMultiplicity weights) p)) =
      2 * labelCount q p weights := by
  rw [split_vertex_card
    (structuralArrow (starArrow q) (outMultiplicity q) (inMultiplicity weights) p), label_card]

private theorem threshold_transfer (q p : ℕ) (weights : Fin q → ℕ)
    (hp : threshold q weights ≤ p) :
    structuralThreshold (Fintype.card (Core q))
      (totalMultiplicity (outMultiplicity q) (inMultiplicity weights)) (q - 1) ≤ p := by
  simpa only [core_card, totalMultiplicity_eq, threshold] using hp

/-- Actual coefficient failure at alpha-(q-1), for every integer scale at or
above the explicitly computed threshold, with all core estimates discharged. -/
theorem strict_failure (q p : ℕ) (hq : 2 ≤ q) (weights : Fin q → ℕ)
    (hw : ∀ i, 2 ≤ weights i) (hp : threshold q weights ≤ p) :
    let j := labelCount q p weights - (q - 1)
    1 ≤ j ∧ j < labelCount q p weights ∧
      count q p weights j ^ 2 < count q p weights (j - 1) * count q p weights (j + 1) := by
  have h := structural_strict_failure (starArrow q) (outMultiplicity q)
    (inMultiplicity weights) p (q - 1) (by omega) (totalMultiplicity_pos weights)
    (second_difference_pos q hq weights hw) (threshold_transfer q p weights hp)
  simpa only [label_card, count] using h

noncomputable def ratio (q p : ℕ) (weights : Fin q → ℕ) : ℝ :=
  structuralRatio (starArrow q) (outMultiplicity q) (inMultiplicity weights) p (q - 1)

theorem ratio_geometric (q p : ℕ) (hq : 2 ≤ q) (weights : Fin q → ℕ)
    (hw : ∀ i, 2 ≤ weights i) (hp : threshold q weights ≤ p) :
    ratio q p weights ≤
      (1 / (2 : ℝ) ^ (44 * structuralN (q + 1) (totalIncoming weights + q + 1) (q - 1) ^ 2)) *
        (2 / 3 : ℝ) ^ (p - threshold q weights) := by
  have h := structuralRatio_geometric (starArrow q) (outMultiplicity q)
    (inMultiplicity weights) p (q - 1) (by omega) (totalMultiplicity_pos weights)
    (second_difference_pos q hq weights hw) (threshold_transfer q p weights hp)
  simpa only [core_card, totalMultiplicity_eq, threshold, ratio] using h

theorem ratio_tendsto_zero (q : ℕ) (hq : 2 ≤ q) (weights : Fin q → ℕ)
    (hw : ∀ i, 2 ≤ weights i) :
    Tendsto (fun p : ℕ => ratio q p weights) atTop (𝓝 (0 : ℝ)) :=
  structuralRatio_tendsto_zero (starArrow q) (outMultiplicity q)
    (inMultiplicity weights) (q - 1) (by omega) (totalMultiplicity_pos weights)
    (second_difference_pos q hq weights hw)

/-- The asymmetric application in a single statement. All graph properties
and coefficient bounds are proved for the explicitly constructed true graph. -/
theorem asymmetric_counterexample (q p : ℕ) (hq : 2 ≤ q) (weights : Fin q → ℕ)
    (hw : ∀ i, 2 ≤ weights i) (hp : threshold q weights ≤ p) :
    (graph q p weights).IsTree ∧
      (displayedMatching q p weights).IsPerfectMatching ∧
      (graph q p weights).indepNum = labelCount q p weights ∧
      splitMatchingNumber
        (structuralArrow (starArrow q) (outMultiplicity q) (inMultiplicity weights) p) =
          labelCount q p weights ∧
      Fintype.card (Vertex (StructuralLabel (outMultiplicity q) (inMultiplicity weights) p)) =
        2 * labelCount q p weights ∧
      (let j := labelCount q p weights - (q - 1)
       1 ≤ j ∧ j < labelCount q p weights ∧
        count q p weights j ^ 2 < count q p weights (j - 1) * count q p weights (j + 1)) :=
  ⟨graph_isTree q p weights, displayedMatching_isPerfect q p weights,
    graph_indepNum q p weights, graph_matchingNumber q p weights,
    graph_vertex_card q p weights, strict_failure q p hq weights hw hp⟩


end FormalProof.Research003.RS42Structural.Asymmetric


==> anc/lean/FormalProof/Research003/RS42StructuralBounds.lean <==
module

public import FormalProof.Research003.RS42StructuralCore
public import FormalProof.Research003.RS42StructuralExponent
public import FormalProof.Research003.RS42FixedKBounds

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false
set_option linter.unusedFintypeInType false

/-!
Actual core-deletion upper bounds and an attained-exponent
lower witness. Neither graph count inequality is assumed as a hypothesis.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Structural

open RS42Counterexample90 RS42FixedKDeletion
open scoped BigOperators

variable {V : Type*} [Fintype V] [DecidableEq V]

theorem coreExponent_eq_structuralExponent (a b : V → ℕ) (f : State V) :
    coreExponent a b f = structuralExponent a b f := by
  unfold coreExponent structuralExponent
  apply Finset.sum_congr rfl
  intro v _
  cases h : f v with
  | none => simp [localExponent]
  | some s => simp [localExponent]

open Classical in
theorem zeroFiber_card_le_two_pow (coreArrow : V → V → Prop) (C : Finset V) :
    Fintype.card (ZeroFiber coreArrow C) ≤ 2 ^ Fintype.card V := by
  classical
  let e := zeroFiberEquiv coreArrow C
  have hi : Function.Injective
      (fun c : ZeroFiber coreArrow C => (e c).1) :=
    Subtype.val_injective.comp e.injective
  have hc := Fintype.card_le_of_injective _ hi
  have hr : Fintype.card (Remaining C) ≤ Fintype.card V :=
    Fintype.card_subtype_le (fun v : V => v ∉ C)
  calc
    Fintype.card (ZeroFiber coreArrow C) ≤
        Fintype.card (Remaining C → Fin 2) := hc
    _ = 2 ^ Fintype.card (Remaining C) := by simp
    _ ≤ 2 ^ Fintype.card V := Nat.pow_le_pow_right (by decide) hr

theorem zeroFiber_exponent_le_max (coreArrow : V → V → Prop)
    (a b : V → ℕ) (r : ℕ) (C : Finset V) (hC : C.card ≤ r)
    (c : ZeroFiber coreArrow C) :
    structuralExponent a b c.1.1 ≤ maxCoreExponent coreArrow a b r := by
  classical
  rw [← coreExponent_eq_structuralExponent]
  apply coreExponent_le_max
  simp only [admissibleCoreStates, Finset.mem_filter, Finset.mem_univ, true_and]
  refine ⟨c.1.2, ?_⟩
  rw [c.2]
  exact hC

/-- Uniform bound on actual induced-deletion assignment counts when the
deleted set contains only core labels. -/
theorem omega_coreDelete_le_max (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p r : ℕ) (C : Finset V) (hC : C.card ≤ r) :
    omegaCount (structuralArrow coreArrow a b p) (coreDelete a b p C) ≤
      2 ^ Fintype.card V * 2 ^ (p * maxCoreExponent coreArrow a b r) := by
  classical
  rw [omega_coreDelete_eq_zeroFiber_exponent_sum]
  calc
    _ ≤ ∑ _c : ZeroFiber coreArrow C, 2 ^ (p * maxCoreExponent coreArrow a b r) := by
      apply Finset.sum_le_sum
      intro c _
      exact Nat.pow_le_pow_right (by decide)
        (Nat.mul_le_mul_left p (zeroFiber_exponent_le_max coreArrow a b r C hC c))
    _ = Fintype.card (ZeroFiber coreArrow C) *
        2 ^ (p * maxCoreExponent coreArrow a b r) := by simp
    _ ≤ _ := Nat.mul_le_mul_right _ (zeroFiber_card_le_two_pow coreArrow C)

/-- A core deletion attaining the finite exponent maximum supplies a genuine
large count. Its size is at most r; padding to exactly r is a separate step. -/
theorem exists_coreDelete_large (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p r : ℕ) :
    ∃ C : Finset V, C.card ≤ r ∧
      2 ^ (p * maxCoreExponent coreArrow a b r) ≤
        omegaCount (structuralArrow coreArrow a b p) (coreDelete a b p C) := by
  classical
  obtain ⟨f, hf, hmax⟩ := maxCoreExponent_attained coreArrow a b r
  have hf' : legal coreArrow f ∧ (zeroSet f).card ≤ r := by
    simpa only [admissibleCoreStates, Finset.mem_filter, Finset.mem_univ, true_and]
      using hf
  refine ⟨zeroSet f, hf'.2, ?_⟩
  rw [omega_coreDelete_eq_zeroFiber_exponent_sum]
  let c : ZeroFiber coreArrow (zeroSet f) := ⟨⟨f, hf'.1⟩, rfl⟩
  calc
    _ = 2 ^ (p * structuralExponent a b f) := by
      rw [hmax, coreExponent_eq_structuralExponent]
    _ ≤ ∑ c : ZeroFiber coreArrow (zeroSet f),
        2 ^ (p * structuralExponent a b c.1.1) := by
      exact Finset.single_le_sum
        (f := fun c : ZeroFiber coreArrow (zeroSet f) =>
          2 ^ (p * structuralExponent a b c.1.1))
        (fun _ _ => Nat.zero_le _) (Finset.mem_univ c)

def IsStructuralLeaf (a b : V → ℕ) (p : ℕ) : StructuralLabel a b p → Prop
  | Sum.inl _ => False
  | Sum.inr _ => True

def safeOriginalSign (a b : V → ℕ) (p : ℕ) : StructuralLabel a b p → Fin 2
  | Sum.inr ⟨_, Sum.inr _⟩ => 1
  | _ => 0

theorem safeOriginalSign_source (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (v w : StructuralLabel a b p)
    (hv : IsStructuralLeaf a b p v) (h : structuralArrow coreArrow a b p v w) :
    safeOriginalSign a b p v ≠ 0 := by
  rcases v with v | ⟨v, j | j⟩
  · exact False.elim hv
  · rcases w with w | ⟨w, k | k⟩ <;> exact False.elim h
  · simp [safeOriginalSign]

theorem safeOriginalSign_target (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (v w : StructuralLabel a b p)
    (hw : IsStructuralLeaf a b p w) (h : structuralArrow coreArrow a b p v w) :
    safeOriginalSign a b p w ≠ 1 := by
  rcases w with w | ⟨w, k | k⟩
  · exact False.elim hw
  · simp [safeOriginalSign]
  · rcases v with v | ⟨v, j | j⟩ <;> exact False.elim h

theorem omega_delete_original_leaves (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (C D : Finset (StructuralLabel a b p))
    (hD : ∀ v, v ∈ D → IsStructuralLeaf a b p v) :
    omegaCount (structuralArrow coreArrow a b p) (C ∪ D) ≤
      omegaCount (structuralArrow coreArrow a b p) C := by
  classical
  apply omegaCount_union_le_of_safe (structuralArrow coreArrow a b p) C D
    (safeOriginalSign a b p)
  · intro v hv w h
    exact safeOriginalSign_source coreArrow a b p v w (hD v hv) h
  · intro w hw v h
    exact safeOriginalSign_target coreArrow a b p v w (hD w hw) h

noncomputable def structuralCorePart (a b : V → ℕ) (p : ℕ)
    (Z : Finset (StructuralLabel a b p)) : Finset V := by
  classical
  exact Finset.univ.filter fun v => Sum.inl v ∈ Z

noncomputable def structuralLeafPart (a b : V → ℕ) (p : ℕ)
    (Z : Finset (StructuralLabel a b p)) : Finset (StructuralLabel a b p) := by
  classical
  exact Z.filter (IsStructuralLeaf a b p)

theorem corePart_leafPart_union (a b : V → ℕ) (p : ℕ)
    (Z : Finset (StructuralLabel a b p)) :
    coreDelete a b p (structuralCorePart a b p Z) ∪ structuralLeafPart a b p Z = Z := by
  classical
  ext v
  cases v with
  | inl v => simp [structuralCorePart, structuralLeafPart, IsStructuralLeaf]
  | inr l => simp [structuralLeafPart, IsStructuralLeaf]

theorem structuralCorePart_card_le (a b : V → ℕ) (p : ℕ)
    (Z : Finset (StructuralLabel a b p)) :
    (structuralCorePart a b p Z).card ≤ Z.card := by
  classical
  rw [← coreDelete_card a b p]
  apply Finset.card_le_card
  intro v hv
  cases v with
  | inl v =>
    have h := (mem_coreDelete_core a b p (structuralCorePart a b p Z) v).mp hv
    exact (Finset.mem_filter.mp h).2
  | inr l => exact False.elim (not_mem_coreDelete_leaf a b p _ l hv)

/-- Every mixed deletion is bounded by the deletion of exactly its core part. -/
theorem omega_mixed_le_corePart (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (Z : Finset (StructuralLabel a b p)) :
    omegaCount (structuralArrow coreArrow a b p) Z ≤
      omegaCount (structuralArrow coreArrow a b p)
        (coreDelete a b p (structuralCorePart a b p Z)) := by
  classical
  have h := omega_delete_original_leaves coreArrow a b p
    (coreDelete a b p (structuralCorePart a b p Z)) (structuralLeafPart a b p Z)
    (by intro v hv; exact (Finset.mem_filter.mp hv).2)
  simpa only [corePart_leafPart_union] using h

/-- Uniform actual Omega bound for every mixed deletion of at most r labels. -/
theorem omega_mixed_le_max (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p r : ℕ) (Z : Finset (StructuralLabel a b p))
    (hZ : Z.card ≤ r) :
    omegaCount (structuralArrow coreArrow a b p) Z ≤
      2 ^ Fintype.card V * 2 ^ (p * maxCoreExponent coreArrow a b r) := by
  exact (omega_mixed_le_corePart coreArrow a b p Z).trans
    (omega_coreDelete_le_max coreArrow a b p r (structuralCorePart a b p Z)
      ((structuralCorePart_card_le a b p Z).trans hZ))


end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralConclusion.lean <==
module
public import FormalProof.Research003.RS42StructuralRatio
public import FormalProof.Research003.RS42StructuralQuantitative
public import Mathlib.Data.Nat.Choose.Bounds
set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Structural
open scoped BigOperators Topology
open Filter
variable {V : Type*} [Fintype V] [DecidableEq V]

noncomputable def totalMultiplicity (a b : V → ℕ) : ℕ := ∑ v, (a v + b v)

/-- The threshold guarantees all three actual coefficient indices exist. -/
theorem structural_indices_valid (a b : V → ℕ) (k p : ℕ) (hk : 1 ≤ k)
    (hW : 1 ≤ totalMultiplicity a b)
    (hp : structuralThreshold (Fintype.card V) (totalMultiplicity a b) k ≤ p) :
    k + 1 ≤ Fintype.card (StructuralLabel a b p) := by
  have he := structuralThreshold_ge_eight_mul (Fintype.card V) (totalMultiplicity a b) k
  have hw := Nat.mul_le_mul_left p hW
  rw [structural_label_card]
  change k + 1 ≤ Fintype.card V + p * totalMultiplicity a b
  omega

theorem structural_binomial_numerator (a b : V → ℕ) (k p : ℕ) (hp : 1 ≤ p) :
    2 ^ (2 * Fintype.card V + 2 * k) *
      (Fintype.card (StructuralLabel a b p)).choose k ^ 2 ≤
        structuralNumerator (Fintype.card V) (totalMultiplicity a b) k p := by
  have hm : Fintype.card (StructuralLabel a b p) ≤
      (Fintype.card V + totalMultiplicity a b) * p := by
    rw [structural_label_card]
    have h := Nat.mul_le_mul_left (Fintype.card V) hp
    change Fintype.card V + p * totalMultiplicity a b ≤ _
    nlinarith
  have hc : (Fintype.card (StructuralLabel a b p)).choose k ≤
      ((Fintype.card V + totalMultiplicity a b) * p) ^ k :=
    (Nat.choose_le_pow _ _).trans (Nat.pow_le_pow_left hm k)
  calc
    _ ≤ 2 ^ (2 * Fintype.card V + 2 * k) *
        (((Fintype.card V + totalMultiplicity a b) * p) ^ k) ^ 2 :=
      Nat.mul_le_mul_left _ (Nat.pow_le_pow_left hc 2)
    _ = structuralNumerator (Fintype.card V) (totalMultiplicity a b) k p := by
      unfold structuralNumerator
      rw [← pow_mul, show k * 2 = 2 * k by omega, mul_pow]
      ring

theorem structuralRatio_le_envelope (R : V → V → Prop) (a b : V → ℕ)
    (p k : ℕ) (hk : 1 ≤ k) (hp : 1 ≤ p)
    (hkm : k + 1 ≤ Fintype.card (StructuralLabel a b p))
    (hgap : 2 * maxCoreExponent R a b k ≤
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1)) :
    structuralRatio R a b p k ≤ structuralEnvelope (Fintype.card V)
      (totalMultiplicity a b) k (structuralGap R a b k) p := by
  refine (structuralRatio_le_binomial_envelope R a b p k hk hkm hgap).trans ?_
  apply div_le_div_of_nonneg_right _ (pow_nonneg (by norm_num : (0 : ℝ) ≤ 2) _)
  exact_mod_cast structural_binomial_numerator a b k p hp

theorem structuralRatio_geometric (R : V → V → Prop) (a b : V → ℕ)
    (p k : ℕ) (hk : 1 ≤ k) (hW : 1 ≤ totalMultiplicity a b)
    (hgap : 2 * maxCoreExponent R a b k <
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1))
    (hp : structuralThreshold (Fintype.card V) (totalMultiplicity a b) k ≤ p) :
    structuralRatio R a b p k ≤
      (1 / (2 : ℝ) ^ (44 * structuralN (Fintype.card V) (totalMultiplicity a b) k ^ 2)) *
        (2 / 3 : ℝ) ^ (p - structuralThreshold (Fintype.card V) (totalMultiplicity a b) k) := by
  have hp1 : 1 ≤ p := (structuralThreshold_pos _ _ _).trans_le hp
  exact (structuralRatio_le_envelope R a b p k hk hp1
    (structural_indices_valid a b k p hk hW hp) hgap.le).trans
      (structuralEnvelope_geometric _ _ _ _ _ hk (structuralGap_pos R a b k hgap) hp)

theorem structuralRatio_lt_one (R : V → V → Prop) (a b : V → ℕ)
    (p k : ℕ) (hk : 1 ≤ k) (hW : 1 ≤ totalMultiplicity a b)
    (hgap : 2 * maxCoreExponent R a b k <
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1))
    (hp : structuralThreshold (Fintype.card V) (totalMultiplicity a b) k ≤ p) :
    structuralRatio R a b p k < 1 := by
  have hp1 : 1 ≤ p := (structuralThreshold_pos _ _ _).trans_le hp
  exact (structuralRatio_le_envelope R a b p k hk hp1
    (structural_indices_valid a b k p hk hW hp) hgap.le).trans_lt
      (structuralEnvelope_lt_one _ _ _ _ _ hk (structuralGap_pos R a b k hgap) hp)

/-- Strict failure at the interior index m-k, using actual graph coefficients. -/
theorem structural_strict_failure (R : V → V → Prop) (a b : V → ℕ)
    (p k : ℕ) (hk : 1 ≤ k) (hW : 1 ≤ totalMultiplicity a b)
    (hgap : 2 * maxCoreExponent R a b k <
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1))
    (hp : structuralThreshold (Fintype.card V) (totalMultiplicity a b) k ≤ p) :
    let j := Fintype.card (StructuralLabel a b p) - k
    1 ≤ j ∧ j < Fintype.card (StructuralLabel a b p) ∧
      structuralIndepCount R a b p j ^ 2 <
        structuralIndepCount R a b p (j - 1) * structuralIndepCount R a b p (j + 1) := by
  have hkm := structural_indices_valid a b k p hk hW hp
  have hc (r : ℕ) (hr : r ≤ k + 1) : (0 : ℝ) < structuralS R a b p r := by
    exact_mod_cast structuralS_pos R a b p r (hr.trans hkm)
  have hratio := structuralRatio_lt_one R a b p k hk hW hgap hp
  have hstrict : structuralS R a b p k ^ 2 <
      structuralS R a b p (k - 1) * structuralS R a b p (k + 1) := by
    unfold structuralRatio at hratio
    have h := (div_lt_one (mul_pos (hc (k - 1) (by omega)) (hc (k + 1) le_rfl))).mp hratio
    exact_mod_cast h
  refine ⟨by omega, by omega, ?_⟩
  unfold structuralS at hstrict
  have hlo : Fintype.card (StructuralLabel a b p) - (k - 1) =
      Fintype.card (StructuralLabel a b p) - k + 1 := by omega
  have hhi : Fintype.card (StructuralLabel a b p) - (k + 1) =
      Fintype.card (StructuralLabel a b p) - k - 1 := by omega
  simpa only [hlo, hhi, Nat.mul_comm] using hstrict

theorem structuralRatio_tendsto_zero (R : V → V → Prop) (a b : V → ℕ)
    (k : ℕ) (hk : 1 ≤ k) (hW : 1 ≤ totalMultiplicity a b)
    (hgap : 2 * maxCoreExponent R a b k <
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1)) :
    Tendsto (fun p : ℕ => structuralRatio R a b p k) atTop (𝓝 (0 : ℝ)) := by
  apply squeeze_zero' (Filter.Eventually.of_forall (fun p => by
    unfold structuralRatio
    positivity)) _ (structuralEnvelope_tendsto_zero (Fintype.card V)
      (totalMultiplicity a b) k (structuralGap R a b k) hk (structuralGap_pos R a b k hgap))
  filter_upwards [eventually_ge_atTop (structuralThreshold (Fintype.card V)
    (totalMultiplicity a b) k)] with p hp
  exact structuralRatio_le_envelope R a b p k hk
    ((structuralThreshold_pos _ _ _).trans_le hp)
    (structural_indices_valid a b k p hk hW hp) hgap.le

end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralCore.lean <==
module

public import FormalProof.Research003.RS42FixedKCoreEvaluate
public import Mathlib.Data.Fintype.Sigma
public import Mathlib.Logic.Equiv.Prod
public meta import Mathlib.Tactic.FinCases

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedFintypeInType false
set_option linter.unusedDecidableInType false

/-!
Generic core with arbitrary linear outgoing/incoming leaf
multiplicities. The exact exponent formula is derived from a genuine zero-fiber
equivalence. No treehood or coefficient estimate is an assumption of the count.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Structural

open RS42Counterexample90 (State legal)
open RS42FixedKDeletion
open RS42FixedK (outWeight inWeight outgoing_leaf_card incoming_leaf_card)
open scoped BigOperators

variable {V : Type*} [Fintype V] [DecidableEq V]

/-- All leaves have fresh dependent labels; the left summand is outgoing. -/
abbrev StructuralLeaf (a b : V → ℕ) (p : ℕ) :=
  Σ v : V, Fin (a v * p) ⊕ Fin (b v * p)

abbrev StructuralLabel (a b : V → ℕ) (p : ℕ) :=
  V ⊕ StructuralLeaf a b p

def structuralArrow (coreArrow : V → V → Prop) (a b : V → ℕ) (p : ℕ) :
    StructuralLabel a b p → StructuralLabel a b p → Prop
  | Sum.inl v, Sum.inl w => coreArrow v w
  | Sum.inl v, Sum.inr ⟨w, Sum.inl _⟩ => v = w
  | Sum.inr ⟨v, Sum.inr _⟩, Sum.inl w => v = w
  | _, _ => False

noncomputable def coreDelete (a b : V → ℕ) (p : ℕ) (C : Finset V) :
    Finset (StructuralLabel a b p) := by
  classical
  exact C.image Sum.inl

@[simp] theorem mem_coreDelete_core (a b : V → ℕ) (p : ℕ)
    (C : Finset V) (v : V) :
    Sum.inl v ∈ coreDelete a b p C ↔ v ∈ C := by
  classical
  simp [coreDelete]

@[simp] theorem not_mem_coreDelete_leaf (a b : V → ℕ) (p : ℕ)
    (C : Finset V) (l : StructuralLeaf a b p) :
    Sum.inr l ∉ coreDelete a b p C := by
  classical
  simp [coreDelete]

theorem coreDelete_card (a b : V → ℕ) (p : ℕ) (C : Finset V) :
    (coreDelete a b p C).card = C.card := by
  classical
  exact Finset.card_image_of_injective C Sum.inl_injective

def structuralAssemble (a b : V → ℕ) (p : ℕ)
    (c : State V) (f : StructuralLeaf a b p → Option (Fin 2)) :
    State (StructuralLabel a b p)
  | Sum.inl v => c v
  | Sum.inr l => f l

def structuralDisassemble (a b : V → ℕ) (p : ℕ)
    (f : State (StructuralLabel a b p)) :
    State V × (StructuralLeaf a b p → Option (Fin 2)) :=
  ((fun v => f (Sum.inl v)), fun l => f (Sum.inr l))

theorem structuralAssemble_disassemble (a b : V → ℕ) (p : ℕ)
    (f : State (StructuralLabel a b p)) :
    structuralAssemble a b p (structuralDisassemble a b p f).1
      (structuralDisassemble a b p f).2 = f := by
  funext v
  cases v <;> rfl

theorem structuralDisassemble_assemble (a b : V → ℕ) (p : ℕ)
    (c : State V) (f : StructuralLeaf a b p → Option (Fin 2)) :
    structuralDisassemble a b p (structuralAssemble a b p c f) = (c, f) := rfl

def structuralLeafAllowed (a b : V → ℕ) (p : ℕ) (c : State V) :
    StructuralLeaf a b p → Option (Fin 2) → Prop
  | ⟨v, Sum.inl _⟩, s => s ≠ none ∧ ¬ (c v = some 0 ∧ s = some 1)
  | ⟨v, Sum.inr _⟩, s => s ≠ none ∧ ¬ (s = some 0 ∧ c v = some 1)

theorem structural_zero_iff (a b : V → ℕ) (p : ℕ) (C : Finset V)
    (c : State V) (f : StructuralLeaf a b p → Option (Fin 2)) :
    zeroSet (structuralAssemble a b p c f) = coreDelete a b p C ↔
      zeroSet c = C ∧ ∀ l, f l ≠ none := by
  constructor
  · intro h
    constructor
    · ext v
      have hv := Finset.ext_iff.mp h (Sum.inl v)
      simpa only [mem_zeroSet, structuralAssemble, mem_coreDelete_core] using hv
    · intro l
      have hl := Finset.ext_iff.mp h (Sum.inr l)
      simpa only [mem_zeroSet, structuralAssemble, not_mem_coreDelete_leaf, iff_false]
        using hl
  · rintro ⟨hc, hf⟩
    ext v
    cases v with
    | inl v =>
      simpa only [mem_zeroSet, structuralAssemble, mem_coreDelete_core] using
        Finset.ext_iff.mp hc v
    | inr l =>
      simpa only [mem_zeroSet, structuralAssemble, not_mem_coreDelete_leaf, iff_false]
        using hf l

theorem structural_condition_iff (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (C : Finset V)
    (c : State V) (f : StructuralLeaf a b p → Option (Fin 2)) :
    legal (structuralArrow coreArrow a b p) (structuralAssemble a b p c f) ∧
        zeroSet (structuralAssemble a b p c f) = coreDelete a b p C ↔
      (legal coreArrow c ∧ zeroSet c = C) ∧
        ∀ l, structuralLeafAllowed a b p c l (f l) := by
  rw [structural_zero_iff]
  constructor
  · rintro ⟨hleg, hc, hf⟩
    refine ⟨⟨?_, hc⟩, ?_⟩
    · intro v w h
      exact hleg (Sum.inl v) (Sum.inl w) h
    · rintro ⟨v, j | j⟩
      · exact ⟨hf _, hleg (Sum.inl v) (Sum.inr ⟨v, Sum.inl j⟩) rfl⟩
      · exact ⟨hf _, hleg (Sum.inr ⟨v, Sum.inr j⟩) (Sum.inl v) rfl⟩
  · rintro ⟨⟨hcleg, hczero⟩, hf⟩
    refine ⟨?_, hczero, ?_⟩
    · intro v w h
      rcases v with v | ⟨v, j | j⟩ <;>
        rcases w with w | ⟨w, k | k⟩
      · exact hcleg v w h
      · change v = w at h
        subst w
        exact (hf ⟨v, Sum.inl k⟩).2
      · exact False.elim h
      · exact False.elim h
      · exact False.elim h
      · exact False.elim h
      · change v = w at h
        subst w
        exact (hf ⟨v, Sum.inr j⟩).2
      · exact False.elim h
      · exact False.elim h
    · rintro ⟨v, j | j⟩
      · exact (hf ⟨v, Sum.inl j⟩).1
      · exact (hf ⟨v, Sum.inr j⟩).1

/-- Actual graph zero fibers, separated into a legal retained core and all
independent original-leaf choices. The core fiber fixes exactly C as its zeros. -/
def structuralCoreFiberEquiv (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (C : Finset V) :
    ZeroFiber (structuralArrow coreArrow a b p) (coreDelete a b p C) ≃
      Σ c : ZeroFiber coreArrow C,
        {f : StructuralLeaf a b p → Option (Fin 2) //
          ∀ l, structuralLeafAllowed a b p c.1.1 l (f l)} where
  toFun s := by
    let cf := structuralDisassemble a b p s.1.1
    have h : (legal coreArrow cf.1 ∧ zeroSet cf.1 = C) ∧
        ∀ l, structuralLeafAllowed a b p cf.1 l (cf.2 l) := by
      apply (structural_condition_iff coreArrow a b p C cf.1 cf.2).mp
      change legal (structuralArrow coreArrow a b p)
          (structuralAssemble a b p (structuralDisassemble a b p s.1.1).1
            (structuralDisassemble a b p s.1.1).2) ∧ _
      rw [structuralAssemble_disassemble]
      exact ⟨s.1.2, s.2⟩
    exact ⟨⟨⟨cf.1, h.1.1⟩, h.1.2⟩, ⟨cf.2, h.2⟩⟩
  invFun cf := by
    have h := (structural_condition_iff coreArrow a b p C cf.1.1.1 cf.2.1).mpr
      ⟨⟨cf.1.1.2, cf.1.2⟩, cf.2.2⟩
    exact ⟨⟨structuralAssemble a b p cf.1.1.1 cf.2.1, h.1⟩, h.2⟩
  left_inv s := Subtype.ext (Subtype.ext (structuralAssemble_disassemble a b p s.1.1))
  right_inv cf := by
    rcases cf with ⟨⟨⟨c, hc⟩, hcz⟩, ⟨f, hf⟩⟩
    rfl

open Classical in
theorem omega_coreDelete_eq_leaf_product (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (C : Finset V) :
    omegaCount (structuralArrow coreArrow a b p) (coreDelete a b p C) =
      ∑ c : ZeroFiber coreArrow C,
        ∏ l : StructuralLeaf a b p,
          Nat.card {s : Option (Fin 2) // structuralLeafAllowed a b p c.1.1 l s} := by
  classical
  rw [← zeroFiber_card, Nat.card_congr (structuralCoreFiberEquiv coreArrow a b p C),
    Nat.card_sigma]
  apply Finset.sum_congr rfl
  intro c _
  exact (Nat.card_congr Equiv.subtypePiEquivPi).trans Nat.card_pi

def localExponent (av bv : ℕ) (s : Option (Fin 2)) : ℕ :=
  if s = none then av + bv else if s = some 0 then bv else av

def structuralExponent (a b : V → ℕ) (c : State V) : ℕ :=
  ∑ v : V, localExponent (a v) (b v) (c v)

theorem structural_leaf_card_out (a b : V → ℕ) (p : ℕ) (c : State V)
    (v : V) (j : Fin (a v * p)) :
    Nat.card {s : Option (Fin 2) //
      structuralLeafAllowed a b p c ⟨v, Sum.inl j⟩ s} = outWeight (c v) :=
  outgoing_leaf_card (c v)

theorem structural_leaf_card_in (a b : V → ℕ) (p : ℕ) (c : State V)
    (v : V) (j : Fin (b v * p)) :
    Nat.card {s : Option (Fin 2) //
      structuralLeafAllowed a b p c ⟨v, Sum.inr j⟩ s} = inWeight (c v) :=
  incoming_leaf_card (c v)

theorem local_leaf_weights (av bv p : ℕ) (s : Option (Fin 2)) :
    outWeight s ^ (av * p) * inWeight s ^ (bv * p) =
      2 ^ (p * localExponent av bv s) := by
  cases s with
  | none =>
    simp only [outWeight, inWeight, localExponent, reduceCtorEq, ite_false, ite_true]
    rw [← pow_add]
    congr 1
    ring
  | some s =>
    fin_cases s <;> simp [outWeight, inWeight, localExponent, Nat.mul_comm]

theorem structural_leaf_product_eq_power (a b : V → ℕ) (p : ℕ) (c : State V) :
    (∏ l : StructuralLeaf a b p,
      Nat.card {s : Option (Fin 2) // structuralLeafAllowed a b p c l s}) =
        2 ^ (p * structuralExponent a b c) := by
  classical
  simp only [Fintype.prod_sigma, Fintype.prod_sum_type,
    structural_leaf_card_out, structural_leaf_card_in, Finset.prod_const,
    Finset.card_univ, Fintype.card_fin]
  simp_rw [local_leaf_weights]
  rw [Finset.prod_pow_eq_pow_sum]
  simp only [structuralExponent, Finset.mul_sum]

open Classical in
/-- Exact exponent formula, indexing core assignments by their zero fiber. -/
theorem omega_coreDelete_eq_zeroFiber_exponent_sum (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (C : Finset V) :
    omegaCount (structuralArrow coreArrow a b p) (coreDelete a b p C) =
      ∑ c : ZeroFiber coreArrow C, 2 ^ (p * structuralExponent a b c.1.1) := by
  rw [omega_coreDelete_eq_leaf_product]
  simp only [structural_leaf_product_eq_power]

/-- The exponent expressed on genuine two-state functions on the retained core. -/
def retainedExponent (a b : V → ℕ) (C : Finset V) (σ : Remaining C → Fin 2) : ℕ :=
  structuralExponent a b (extend C σ)

theorem retainedExponent_eq (a b : V → ℕ) (C : Finset V)
    (σ : Remaining C → Fin 2) :
    retainedExponent a b C σ =
      ∑ v : V, if h : v ∈ C then a v + b v
        else if σ ⟨v, h⟩ = 0 then b v else a v := by
  classical
  unfold retainedExponent structuralExponent
  apply Finset.sum_congr rfl
  intro v _
  by_cases hv : v ∈ C <;> simp [extend, localExponent, hv]

open Classical in
/-- The exact induced core-deletion count: every term is the number of actual
leaf extensions of a legal two-state assignment on the induced retained core. -/
theorem omega_coreDelete_eq_exponent_sum (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (C : Finset V) :
    omegaCount (structuralArrow coreArrow a b p) (coreDelete a b p C) =
      ∑ σ : {σ : Remaining C → Fin 2 // deletionLegal coreArrow C σ},
        2 ^ (p * retainedExponent a b C σ.1) := by
  classical
  rw [omega_coreDelete_eq_zeroFiber_exponent_sum]
  apply Fintype.sum_equiv (zeroFiberEquiv coreArrow C)
  intro c
  change 2 ^ (p * structuralExponent a b c.1.1) =
    2 ^ (p * structuralExponent a b (extend C (restrict C c.1.1)))
  rw [extend_restrict C c.1.1 c.2]


end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralCounts.lean <==
module
public import FormalProof.Research003.RS42StructuralBounds
public import FormalProof.Research003.RS42StructuralPadding
set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false
set_option linter.unusedFintypeInType false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Structural
open RS42Counterexample90 RS42FixedKDeletion
open scoped BigOperators
variable {V : Type*} [Fintype V] [DecidableEq V]

noncomputable def structuralGraph (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) := splitGraph (structuralArrow coreArrow a b p)

noncomputable def structuralIndepCount (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p j : ℕ) : ℕ :=
  Nat.card {s : Finset (Vertex (StructuralLabel a b p)) //
    (structuralGraph coreArrow a b p).IsNIndepSet j s}

noncomputable def structuralCountEquiv (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p j : ℕ) :
    {s : Finset (Vertex (StructuralLabel a b p)) //
      (structuralGraph coreArrow a b p).IsNIndepSet j s} ≃
    {s : Finset (Vertex (StructuralLabel a b p)) //
      Independent (structuralGraph coreArrow a b p) (s : Set _) ∧ s.card = j} where
  toFun s := ⟨s.1, s.2.isIndepSet, s.2.card_eq⟩
  invFun s := ⟨s.1, ⟨s.2.1, s.2.2⟩⟩
  left_inv _ := Subtype.ext rfl
  right_inv _ := Subtype.ext rfl

theorem structuralIndepCount_eq (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p j : ℕ) :
    structuralIndepCount coreArrow a b p j =
      coefficient (splitGraph (structuralArrow coreArrow a b p)) j :=
  Nat.card_congr (structuralCountEquiv coreArrow a b p j)

theorem structural_label_card (a b : V → ℕ) (p : ℕ) :
    Fintype.card (StructuralLabel a b p) = Fintype.card V + p * ∑ v, (a v + b v) := by
  simp only [StructuralLabel, StructuralLeaf, Fintype.card_sum, Fintype.card_sigma,
    Fintype.card_fin]
  congr 1
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro v _
  ring

/-- Lower sandwich on actual independent vertex subsets, with no assumed
coefficient estimate. Cardinality padding works even without enough leaves. -/
theorem structural_count_lower (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p r : ℕ) (hr : r ≤ Fintype.card (StructuralLabel a b p)) :
    2 ^ (p * maxCoreExponent coreArrow a b r) ≤
      2 ^ r * structuralIndepCount coreArrow a b p
        (Fintype.card (StructuralLabel a b p) - r) := by
  rw [structuralIndepCount_eq]
  obtain ⟨C, hC, hlarge⟩ := exists_coreDelete_large coreArrow a b p r
  exact hlarge.trans (omegaCount_le_pow_mul_coefficient
    (structuralArrow coreArrow a b p) (coreDelete a b p C) r
    (by simpa only [coreDelete_card] using hC) hr)

/-- Upper sandwich for actual independent vertex subsets. -/
theorem structural_count_upper (coreArrow : V → V → Prop)
    (a b : V → ℕ) (p r : ℕ) (hr : r ≤ Fintype.card (StructuralLabel a b p)) :
    structuralIndepCount coreArrow a b p (Fintype.card (StructuralLabel a b p) - r) ≤
      (Fintype.card (StructuralLabel a b p)).choose r *
        (2 ^ Fintype.card V * 2 ^ (p * maxCoreExponent coreArrow a b r)) := by
  rw [structuralIndepCount_eq, coefficient_splitGraph_deletion_sum _ r hr]
  apply deletion_sum_le
  intro Z hZ
  exact omega_mixed_le_max coreArrow a b p r Z (by omega)

end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralDeletion.lean <==
module

public import FormalProof.Research003.RS42FixedKDeletion
public import FormalProof.Research003.RS42FixedKLeaf

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false
set_option linter.unusedFintypeInType false

/-! General deletion-loss bound for arbitrary finite directed relations.
This is a proved intermediate bridge, not the full structural criterion. -/

@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Structural
open RS42FixedKDeletion
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def restrictDeletion (C D : Finset ι) (f : Remaining C → Fin 2) :
    Remaining (C ∪ D) → Fin 2 :=
  fun i => f ⟨i.1, fun h => i.2 (Finset.mem_union.mpr (Or.inl h))⟩

theorem restrictDeletion_legal (arrow : ι → ι → Prop) (C D : Finset ι)
    (f : Remaining C → Fin 2) (hf : deletionLegal arrow C f) :
    deletionLegal arrow (C ∪ D) (restrictDeletion C D f) := by
  intro i j hij hbad
  exact hf _ _ hij hbad

def removedSigns (C D : Finset ι) (f : Remaining C → Fin 2) : D → Fin 2 :=
  fun i => if h : i.1 ∈ C then 0 else f ⟨i.1, h⟩

theorem restrict_removed_injective (C D : Finset ι) :
    Function.Injective (fun f : Remaining C → Fin 2 =>
      (restrictDeletion C D f, removedSigns C D f)) := by
  intro f g h
  funext i
  by_cases hi : i.1 ∈ D
  · have hh := congrFun (congrArg Prod.snd h) (⟨i.1, hi⟩ : D)
    simpa [removedSigns, i.2] using hh
  · have hh := congrFun (congrArg Prod.fst h)
      (⟨i.1, fun hu => (Finset.mem_union.mp hu).elim i.2 hi⟩ : Remaining (C ∪ D))
    exact hh

/-- Deleting D loses at most one factor 2 per removed label, with NO condition
on the arrows or on whether the labels are leaves. -/
theorem omegaCount_le_pow_card_mul (arrow : ι → ι → Prop) (C D : Finset ι) :
    omegaCount arrow C ≤ 2 ^ D.card * omegaCount arrow (C ∪ D) := by
  classical
  let e : {f : Remaining C → Fin 2 // deletionLegal arrow C f} →
      {f : Remaining (C ∪ D) → Fin 2 // deletionLegal arrow (C ∪ D) f} ×
        (D → Fin 2) :=
    fun f => (⟨restrictDeletion C D f.1, restrictDeletion_legal arrow C D f.1 f.2⟩,
      removedSigns C D f.1)
  have he : Function.Injective e := by
    intro f g h
    apply Subtype.ext
    apply restrict_removed_injective C D
    have h₁ : restrictDeletion C D f.1 = restrictDeletion C D g.1 :=
      congrArg (fun x => x.1.1) h
    have h₂ : removedSigns C D f.1 = removedSigns C D g.1 :=
      congrArg (fun x => x.2) h
    exact Prod.ext h₁ h₂
  have hc := Nat.card_le_card_of_injective e he
  simpa [omegaCount, Nat.card_prod, Nat.card_fun, Nat.card_eq_fintype_card,
    mul_comm] using hc

/-- Sharper loss bound counts only newly deleted labels. -/
theorem omegaCount_le_pow_sdiff_mul (arrow : ι → ι → Prop) (C D : Finset ι) :
    omegaCount arrow C ≤ 2 ^ (D \ C).card * omegaCount arrow (C ∪ D) := by
  have h := omegaCount_le_pow_card_mul arrow C (D \ C)
  have hu : C ∪ (D \ C) = C ∪ D := by
    ext i
    simp only [Finset.mem_union, Finset.mem_sdiff]
    tauto
  simpa only [hu] using h

end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralExponent.lean <==
module
public import FormalProof.Research003.RS42FixedKDeletion
public import Mathlib.Data.Finset.Lattice.Fold
public import Mathlib.Algebra.Order.BigOperators.Group.Finset

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false
set_option linter.unusedFintypeInType false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Structural
open RS42Counterexample90 RS42FixedKDeletion
open scoped BigOperators
variable {V : Type*} [Fintype V] [DecidableEq V]

/-- Core exponent, with `none` encoding a deleted core vertex. -/
def coreExponent (a b : V → ℕ) (f : State V) : ℕ :=
  ∑ v, match f v with
    | none => a v + b v
    | some s => if s = 0 then b v else a v

noncomputable def admissibleCoreStates (arrow : V → V → Prop) (r : ℕ) :
    Finset (State V) := by
  classical
  exact Finset.univ.filter fun f => legal arrow f ∧ (zeroSet f).card ≤ r

noncomputable def maxCoreExponent (arrow : V → V → Prop) (a b : V → ℕ)
    (r : ℕ) : ℕ :=
  (admissibleCoreStates arrow r).sup (coreExponent a b)

theorem coreExponent_le_total (a b : V → ℕ) (f : State V) :
    coreExponent a b f ≤ ∑ v, (a v + b v) := by
  apply Finset.sum_le_sum
  intro v _
  cases h : f v with
  | none => exact le_rfl
  | some s =>
    by_cases hs : s = 0 <;> simp [hs]

theorem admissibleCoreStates_nonempty (arrow : V → V → Prop) (r : ℕ) :
    (admissibleCoreStates arrow r).Nonempty := by
  classical
  refine ⟨fun _ => some 0, ?_⟩
  simp only [admissibleCoreStates, Finset.mem_filter, Finset.mem_univ, true_and]
  constructor
  · intro i j hij hbad
    simpa using hbad.2
  · simp [zeroSet]

theorem coreExponent_le_max (arrow : V → V → Prop) (a b : V → ℕ)
    (r : ℕ) (f : State V) (hf : f ∈ admissibleCoreStates arrow r) :
    coreExponent a b f ≤ maxCoreExponent arrow a b r :=
  Finset.le_sup hf

theorem maxCoreExponent_attained (arrow : V → V → Prop) (a b : V → ℕ)
    (r : ℕ) : ∃ f ∈ admissibleCoreStates arrow r,
      maxCoreExponent arrow a b r = coreExponent a b f := by
  exact Finset.exists_mem_eq_sup _ (admissibleCoreStates_nonempty arrow r) _

theorem maxCoreExponent_le_total (arrow : V → V → Prop) (a b : V → ℕ)
    (r : ℕ) : maxCoreExponent arrow a b r ≤ ∑ v, (a v + b v) := by
  apply Finset.sup_le
  intro f _
  exact coreExponent_le_total a b f

theorem maxCoreExponent_mono (arrow : V → V → Prop) (a b : V → ℕ) :
    Monotone (maxCoreExponent arrow a b) := by
  classical
  intro r s hrs
  apply Finset.sup_mono
  intro f hf
  simp only [admissibleCoreStates, Finset.mem_filter, Finset.mem_univ, true_and] at hf ⊢
  exact ⟨hf.1, hf.2.trans hrs⟩

theorem maxCoreExponent_of_card_le (arrow : V → V → Prop) (a b : V → ℕ)
    (r : ℕ) (hr : Fintype.card V ≤ r) :
    maxCoreExponent arrow a b r = ∑ v, (a v + b v) := by
  classical
  apply le_antisymm (maxCoreExponent_le_total arrow a b r)
  have hf : (fun _ : V => (none : Option (Fin 2))) ∈ admissibleCoreStates arrow r := by
    simp only [admissibleCoreStates, Finset.mem_filter, Finset.mem_univ, true_and]
    constructor
    · intro i j hij hbad
      simp at hbad
    · simpa [zeroSet] using hr
  have h := coreExponent_le_max arrow a b r _ hf
  simpa [coreExponent] using h

end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralFinal.lean <==
module
public import FormalProof.Research003.RS42StructuralConclusion
public import FormalProof.Research003.RS42StructuralTree
set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Structural
open RS42Counterexample90 (Vertex)
open scoped BigOperators Topology
open Filter
variable {V : Type*} [Fintype V] [DecidableEq V]

/-- Complete structural sufficient condition. All premises concern only the
finite oriented core, its nonnegative integer attachment data, and the explicit
scale threshold. No graph coefficient estimate is an input. -/
theorem structural_counterexample (G : SimpleGraph V) (R : V → V → Prop)
    (a b : V → ℕ) (k p : ℕ) (hG : G.IsTree)
    (hcover : ∀ v w, G.Adj v w ↔ R v w ∨ R w v)
    (hasymm : ∀ v w, R v w → ¬ R w v)
    (hk : 1 ≤ k) (hW : 1 ≤ totalMultiplicity a b)
    (hgap : 2 * maxCoreExponent R a b k <
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1))
    (hp : structuralThreshold (Fintype.card V) (totalMultiplicity a b) k ≤ p) :
    let m := Fintype.card V + p * totalMultiplicity a b
    (structuralGraph R a b p).IsTree ∧
    (splitMatching (structuralArrow R a b p)).IsPerfectMatching ∧
    Fintype.card (Vertex (StructuralLabel a b p)) = 2 * m ∧
    (structuralGraph R a b p).indepNum = m ∧
    splitMatchingNumber (structuralArrow R a b p) = m ∧
    (∀ j ≤ m, 0 < structuralIndepCount R a b p j) ∧
    (1 ≤ m - k ∧ m - k < m) ∧
    structuralIndepCount R a b p (m - k) ^ 2 <
      structuralIndepCount R a b p (m - k - 1) *
        structuralIndepCount R a b p (m - k + 1) := by
  have hm : Fintype.card (StructuralLabel a b p) =
      Fintype.card V + p * totalMultiplicity a b := structural_label_card a b p
  have hi := structural_strict_failure R a b p k hk hW hgap hp
  dsimp only at hi ⊢
  rw [hm] at hi
  refine ⟨structuralGraph_isTree G R a b p hG hcover hasymm,
    structural_matching_isPerfectMatching R a b p,
    structural_vertex_card R a b p, ?_, ?_, ?_, ⟨hi.1, hi.2.1⟩, hi.2.2⟩
  · exact (structural_indepNum R a b p).trans hm
  · exact (structural_matchingNumber R a b p).trans hm
  · intro j hj
    have hjm : j ≤ Fintype.card (StructuralLabel a b p) := by omega
    have hpos := structuralS_pos R a b p (Fintype.card (StructuralLabel a b p) - j)
      (Nat.sub_le _ _)
    simpa only [structuralS, Nat.sub_sub_self hjm] using hpos

/-- A positive core gap gives both the explicit geometric envelope and convergence
of the actual three-term ratio along all natural scales. -/
theorem structural_quantitative_conclusion (R : V → V → Prop) (a b : V → ℕ)
    (k : ℕ) (hk : 1 ≤ k) (hW : 1 ≤ totalMultiplicity a b)
    (hgap : 2 * maxCoreExponent R a b k <
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1)) :
    (∀ p, structuralThreshold (Fintype.card V) (totalMultiplicity a b) k ≤ p →
      0 < structuralRatio R a b p k ∧
      structuralRatio R a b p k ≤
        (1 / (2 : ℝ) ^ (44 * structuralN (Fintype.card V) (totalMultiplicity a b) k ^ 2)) *
          (2 / 3 : ℝ) ^ (p - structuralThreshold (Fintype.card V) (totalMultiplicity a b) k) ∧
      structuralRatio R a b p k < 1) ∧
    Tendsto (fun p : ℕ => structuralRatio R a b p k) atTop (𝓝 (0 : ℝ)) := by
  refine ⟨?_, structuralRatio_tendsto_zero R a b k hk hW hgap⟩
  intro p hp
  exact ⟨structuralRatio_pos R a b p k (structural_indices_valid a b k p hk hW hp),
    structuralRatio_geometric R a b p k hk hW hgap hp,
    structuralRatio_lt_one R a b p k hk hW hgap hp⟩

end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralPadding.lean <==
module

public import FormalProof.Research003.RS42StructuralDeletion
public import FormalProof.Research003.RS42FixedKBounds

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false

/-!
Complete any deletion set to the prescribed cardinality, then compare its
induced-deletion count with the genuine independent-set coefficient. No
assumption about leaves or about coefficient bounds is used.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Structural

open RS42FixedKDeletion RS42Counterexample90

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The loss depends only on the number of labels needed to complete C. -/
theorem omegaCount_le_pow_sub_card_mul_coefficient (arrow : ι → ι → Prop)
    (C : Finset ι) (r : ℕ) (hCr : C.card ≤ r) (hr : r ≤ Fintype.card ι) :
    omegaCount arrow C ≤ 2 ^ (r - C.card) *
      coefficient (splitGraph arrow) (Fintype.card ι - r) := by
  classical
  obtain ⟨Z, hCZ, _, hZ⟩ := Finset.exists_subsuperset_card_eq
    (s := C) (t := (Finset.univ : Finset ι)) (n := r)
    (by simp) hCr (by simpa only [Finset.card_univ] using hr)
  have hu : C ∪ Z = Z := Finset.union_eq_right.mpr hCZ
  have hloss := omegaCount_le_pow_sdiff_mul arrow C Z
  rw [hu, Finset.card_sdiff_of_subset hCZ, hZ] at hloss
  have hterm : omegaCount arrow Z ≤
      coefficient (splitGraph arrow) (Fintype.card ι - r) := by
    rw [coefficient_splitGraph_deletion_sum arrow r hr]
    exact omegaCount_le_deletion_sum arrow r Z hZ
  exact hloss.trans (Nat.mul_le_mul_left _ hterm)

/-- A uniform factor 2^r is sufficient for every core deletion of size ≤ r. -/
theorem omegaCount_le_pow_mul_coefficient (arrow : ι → ι → Prop)
    (C : Finset ι) (r : ℕ) (hCr : C.card ≤ r) (hr : r ≤ Fintype.card ι) :
    omegaCount arrow C ≤ 2 ^ r *
      coefficient (splitGraph arrow) (Fintype.card ι - r) := by
  calc
    omegaCount arrow C ≤ 2 ^ (r - C.card) *
        coefficient (splitGraph arrow) (Fintype.card ι - r) :=
      omegaCount_le_pow_sub_card_mul_coefficient arrow C r hCr hr
    _ ≤ 2 ^ r * coefficient (splitGraph arrow) (Fintype.card ι - r) :=
      Nat.mul_le_mul_right _
        (Nat.pow_le_pow_right (by decide : 0 < (2 : ℕ)) (Nat.sub_le r C.card))


end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralParameters.lean <==
module

public import FormalProof.Research003.RS42FixedKParameters

set_option linter.style.header false
set_option linter.hashCommand false

/-! Integer estimates for the structural envelope. No graph coefficient bound
is assumed here. The logarithmic parameter is the least natural exponent. -/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Structural

theorem structuralLog_exists (d W : ℕ) : ∃ ell : ℕ, d + W ≤ 2 ^ ell := by
  refine ⟨d + W, ?_⟩
  have h := RS42FixedK.succ_le_two_pow (d + W)
  omega

def structuralLog (d W : ℕ) : ℕ := Nat.find (structuralLog_exists d W)

theorem structuralLog_spec (d W : ℕ) : d + W ≤ 2 ^ structuralLog d W :=
  Nat.find_spec (structuralLog_exists d W)

theorem structuralLog_min (d W ell : ℕ) (h : d + W ≤ 2 ^ ell) :
    structuralLog d W ≤ ell := Nat.find_min' (structuralLog_exists d W) h

def structuralN (d W k : ℕ) : ℕ := d + k + structuralLog d W + 1

def structuralThreshold (d W k : ℕ) : ℕ := 64 * structuralN d W k ^ 2

def structuralNumerator (d W k p : ℕ) : ℕ :=
  2 ^ (2 * d + 2 * k) * (d + W) ^ (2 * k) * p ^ (2 * k)

theorem structuralThreshold_pos (d W k : ℕ) : 0 < structuralThreshold d W k := by
  unfold structuralThreshold structuralN
  exact Nat.mul_pos (by omega) (pow_pos (by omega) 2)

theorem structuralThreshold_ge_eight_mul (d W k : ℕ) :
    8 * k ≤ structuralThreshold d W k := by
  have hn : 1 ≤ structuralN d W k := by unfold structuralN; omega
  have hk : k ≤ structuralN d W k := by unfold structuralN; omega
  have hs : structuralN d W k ≤ structuralN d W k ^ 2 := by nlinarith
  unfold structuralThreshold
  omega

/-- The polynomial numerator estimate, with a transparent logarithmic input. -/
theorem structuralNumerator_initial_of_log (d W k ell : ℕ)
    (hell : d + W ≤ 2 ^ ell) :
    structuralNumerator d W k (64 * (d + k + ell + 1) ^ 2) ≤
      2 ^ (20 * (d + k + ell + 1) ^ 2) := by
  let n := d + k + ell + 1
  have hn : 1 ≤ n := by dsimp [n]; omega
  have hdk : d + k ≤ n := by dsimp [n]; omega
  have hk : k ≤ n := by omega
  have hl : ell ≤ n := by dsimp [n]; omega
  have hn2 : n ≤ n ^ 2 := by nlinarith
  have hnPow : n ≤ 2 ^ n := by
    have h := RS42FixedK.succ_le_two_pow n
    omega
  have hp : 64 * n ^ 2 ≤ 2 ^ (8 * n) := by
    calc
      64 * n ^ 2 ≤ 64 * (2 ^ n) ^ 2 :=
        Nat.mul_le_mul_left 64 (Nat.pow_le_pow_left hnPow 2)
      _ = 2 ^ (6 + 2 * n) := by
        calc
          64 * (2 ^ n) ^ 2 = 2 ^ 6 * (2 ^ n) ^ 2 := by norm_num
          _ = 2 ^ 6 * 2 ^ (n * 2) :=
            congrArg (fun x : ℕ => 2 ^ 6 * x) (pow_mul (2 : ℕ) n 2).symm
          _ = 2 ^ (6 + n * 2) := (pow_add (2 : ℕ) 6 (n * 2)).symm
          _ = 2 ^ (6 + 2 * n) := by congr 1; omega
      _ ≤ 2 ^ (8 * n) := Nat.pow_le_pow_right (by omega) (by omega)
  have hfirst : 2 ^ (2 * d + 2 * k) ≤ 2 ^ (2 * n ^ 2) :=
    Nat.pow_le_pow_right (by omega) (by omega)
  have hsecond : (d + W) ^ (2 * k) ≤ 2 ^ (2 * n ^ 2) := by
    calc
      (d + W) ^ (2 * k) ≤ (2 ^ ell) ^ (2 * k) :=
        Nat.pow_le_pow_left hell _
      _ = 2 ^ (ell * (2 * k)) := (pow_mul _ _ _).symm
      _ ≤ 2 ^ (2 * n ^ 2) := by
        apply Nat.pow_le_pow_right (by omega)
        have h := Nat.mul_le_mul hl hk
        nlinarith
  have hthird : (64 * n ^ 2) ^ (2 * k) ≤ 2 ^ (16 * n ^ 2) := by
    calc
      (64 * n ^ 2) ^ (2 * k) ≤ (2 ^ (8 * n)) ^ (2 * k) :=
        Nat.pow_le_pow_left hp _
      _ = 2 ^ (8 * n * (2 * k)) := (pow_mul _ _ _).symm
      _ ≤ 2 ^ (16 * n ^ 2) := by
        apply Nat.pow_le_pow_right (by omega)
        have h := Nat.mul_le_mul_left n hk
        nlinarith
  change structuralNumerator d W k (64 * n ^ 2) ≤ 2 ^ (20 * n ^ 2)
  unfold structuralNumerator
  calc
    2 ^ (2 * d + 2 * k) * (d + W) ^ (2 * k) * (64 * n ^ 2) ^ (2 * k) ≤
        2 ^ (2 * n ^ 2) * 2 ^ (2 * n ^ 2) * 2 ^ (16 * n ^ 2) :=
      Nat.mul_le_mul (Nat.mul_le_mul hfirst hsecond) hthird
    _ = 2 ^ (20 * n ^ 2) := by
      rw [← pow_add, ← pow_add]
      congr 1
      ring

theorem structuralNumerator_initial (d W k : ℕ) :
    structuralNumerator d W k (structuralThreshold d W k) ≤
      2 ^ (20 * structuralN d W k ^ 2) :=
  structuralNumerator_initial_of_log d W k (structuralLog d W)
    (structuralLog_spec d W)

theorem structuralNumerator_initial_scaled (d W k Delta : ℕ) (hDelta : 1 ≤ Delta) :
    structuralNumerator d W k (structuralThreshold d W k) *
        2 ^ (44 * structuralN d W k ^ 2) ≤
      2 ^ (structuralThreshold d W k * Delta) := by
  calc
    structuralNumerator d W k (structuralThreshold d W k) *
        2 ^ (44 * structuralN d W k ^ 2) ≤
        2 ^ (20 * structuralN d W k ^ 2) * 2 ^ (44 * structuralN d W k ^ 2) :=
      Nat.mul_le_mul_right _ (structuralNumerator_initial d W k)
    _ = 2 ^ structuralThreshold d W k := by
      rw [← pow_add]
      congr 1
      unfold structuralThreshold
      ring
    _ ≤ 2 ^ (structuralThreshold d W k * Delta) := by
      apply Nat.pow_le_pow_right (by omega)
      nlinarith

theorem structuralNumerator_step (d W k p : ℕ) (hk : 1 ≤ k) (hp : 8 * k ≤ p) :
    3 * structuralNumerator d W k (p + 1) ≤ 4 * structuralNumerator d W k p := by
  have h := (RS42FixedK.power_ratio_lt_four_thirds (2 * k) p
    (by omega) (by omega)).le
  have hm := Nat.mul_le_mul_left (2 ^ (2 * d + 2 * k) * (d + W) ^ (2 * k)) h
  unfold structuralNumerator
  nlinarith


end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralQuantitative.lean <==
module

public import FormalProof.Research003.RS42StructuralParameters
public import FormalProof.Research003.RS42FixedKQuantitative

set_option linter.style.header false
set_option linter.hashCommand false

/-! Quantitative estimates for the explicit structural envelope. These estimates
do not assume the desired envelope inequality for any graph coefficient. -/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Structural

open Filter
open scoped Topology

noncomputable def structuralEnvelope (d W k Delta p : ℕ) : ℝ :=
  (structuralNumerator d W k p : ℝ) / 2 ^ (p * Delta)

theorem structuralEnvelope_nonneg (d W k Delta p : ℕ) :
    0 ≤ structuralEnvelope d W k Delta p := by
  unfold structuralEnvelope
  exact div_nonneg (Nat.cast_nonneg _) (pow_nonneg (by norm_num) _)

theorem structuralEnvelope_initial (d W k Delta : ℕ) (hDelta : 1 ≤ Delta) :
    structuralEnvelope d W k Delta (structuralThreshold d W k) ≤
      1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2) := by
  apply (div_le_div_iff₀ (pow_pos (by norm_num : (0 : ℝ) < 2) _)
    (pow_pos (by norm_num : (0 : ℝ) < 2) _)).2
  simpa only [one_mul] using
    (show (structuralNumerator d W k (structuralThreshold d W k) : ℝ) *
        2 ^ (44 * structuralN d W k ^ 2) ≤
        2 ^ (structuralThreshold d W k * Delta) by
      exact_mod_cast structuralNumerator_initial_scaled d W k Delta hDelta)

/-- Every step after the explicit threshold contracts by at least `2/3`. -/
theorem structuralEnvelope_step (d W k Delta p : ℕ) (hk : 1 ≤ k)
    (hDelta : 1 ≤ Delta) (hp : structuralThreshold d W k ≤ p) :
    structuralEnvelope d W k Delta (p + 1) ≤
      (2 / 3 : ℝ) * structuralEnvelope d W k Delta p := by
  have hc : (3 : ℝ) * structuralNumerator d W k (p + 1) ≤
      4 * structuralNumerator d W k p := by
    exact_mod_cast structuralNumerator_step d W k p hk
      ((structuralThreshold_ge_eight_mul d W k).trans hp)
  have hpow : (2 : ℝ) ≤ 2 ^ Delta := by
    exact_mod_cast (Nat.pow_le_pow_right (by omega : 0 < 2) hDelta :
      (2 : ℕ) ^ 1 ≤ 2 ^ Delta)
  have hm := mul_le_mul_of_nonneg_left hpow
    (Nat.cast_nonneg (structuralNumerator d W k p) :
      (0 : ℝ) ≤ structuralNumerator d W k p)
  unfold structuralEnvelope
  apply (div_le_iff₀ (pow_pos (by norm_num : (0 : ℝ) < 2) ((p + 1) * Delta))).2
  have hcancel : (2 / 3 : ℝ) *
      ((structuralNumerator d W k p : ℝ) / 2 ^ (p * Delta)) *
        2 ^ ((p + 1) * Delta) =
      (2 / 3 : ℝ) * structuralNumerator d W k p * 2 ^ Delta := by
    rw [Nat.add_mul, Nat.one_mul, pow_add]
    field_simp
  rw [hcancel]
  nlinarith

theorem structuralEnvelope_geometric_add (d W k Delta t : ℕ) (hk : 1 ≤ k)
    (hDelta : 1 ≤ Delta) :
    structuralEnvelope d W k Delta (structuralThreshold d W k + t) ≤
      (1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2)) * (2 / 3 : ℝ) ^ t := by
  induction t with
  | zero => simpa using structuralEnvelope_initial d W k Delta hDelta
  | succ t ih =>
    calc
      structuralEnvelope d W k Delta (structuralThreshold d W k + (t + 1)) ≤
          (2 / 3 : ℝ) *
            structuralEnvelope d W k Delta (structuralThreshold d W k + t) := by
        simpa only [Nat.add_assoc] using
          structuralEnvelope_step d W k Delta (structuralThreshold d W k + t)
            hk hDelta (by omega)
      _ ≤ (2 / 3 : ℝ) *
          ((1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2)) * (2 / 3 : ℝ) ^ t) :=
        mul_le_mul_of_nonneg_left ih (by norm_num)
      _ = (1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2)) *
          (2 / 3 : ℝ) ^ (t + 1) := by rw [pow_succ]; ring

theorem structuralEnvelope_geometric (d W k Delta p : ℕ) (hk : 1 ≤ k)
    (hDelta : 1 ≤ Delta) (hp : structuralThreshold d W k ≤ p) :
    structuralEnvelope d W k Delta p ≤
      (1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2)) *
        (2 / 3 : ℝ) ^ (p - structuralThreshold d W k) := by
  simpa only [Nat.add_sub_of_le hp] using
    structuralEnvelope_geometric_add d W k Delta (p - structuralThreshold d W k)
      hk hDelta

theorem structuralEnvelope_lt_one (d W k Delta p : ℕ) (hk : 1 ≤ k)
    (hDelta : 1 ≤ Delta) (hp : structuralThreshold d W k ≤ p) :
    structuralEnvelope d W k Delta p < 1 := by
  have hC : 0 ≤ 1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2) := by
    exact div_nonneg (by norm_num) (pow_nonneg (by norm_num) _)
  have ht : ∀ t : ℕ, (2 / 3 : ℝ) ^ t ≤ 1 := by
    intro t
    induction t with
    | zero => simp
    | succ t ih =>
      rw [pow_succ]
      calc
        (2 / 3 : ℝ) ^ t * (2 / 3 : ℝ) ≤ 1 * (2 / 3 : ℝ) :=
          mul_le_mul_of_nonneg_right ih (by norm_num)
        _ ≤ 1 := by norm_num
  have hn : 0 < structuralN d W k := by unfold structuralN; omega
  have hn2 : 0 < structuralN d W k ^ 2 := pow_pos hn _
  have hnat : (2 : ℕ) ^ 0 < 2 ^ (44 * structuralN d W k ^ 2) :=
    Nat.pow_lt_pow_right (by omega) (by omega)
  have hden : (1 : ℝ) < 2 ^ (44 * structuralN d W k ^ 2) := by exact_mod_cast hnat
  calc
    structuralEnvelope d W k Delta p ≤
        (1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2)) *
          (2 / 3 : ℝ) ^ (p - structuralThreshold d W k) :=
      structuralEnvelope_geometric d W k Delta p hk hDelta hp
    _ ≤ 1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2) := by
      simpa only [mul_one] using
        mul_le_mul_of_nonneg_left (ht (p - structuralThreshold d W k)) hC
    _ < 1 := (div_lt_one (by linarith)).2 hden

theorem structuralEnvelope_tendsto_zero (d W k Delta : ℕ) (hk : 1 ≤ k)
    (hDelta : 1 ≤ Delta) :
    Tendsto (structuralEnvelope d W k Delta) atTop (𝓝 (0 : ℝ)) := by
  apply (tendsto_add_atTop_iff_nat (structuralThreshold d W k)).1
  have hg : Tendsto (fun t : ℕ =>
      (1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2)) * (2 / 3 : ℝ) ^ t)
      atTop (𝓝 (0 : ℝ)) := by
    simpa only [mul_zero] using
      (tendsto_pow_atTop_nhds_zero_of_lt_one
        (by norm_num : (0 : ℝ) ≤ 2 / 3) (by norm_num : (2 / 3 : ℝ) < 1)).const_mul
          (1 / (2 : ℝ) ^ (44 * structuralN d W k ^ 2))
  apply squeeze_zero
    (fun t => structuralEnvelope_nonneg d W k Delta (t + structuralThreshold d W k)) _ hg
  intro t
  simpa only [Nat.add_comm t (structuralThreshold d W k)] using
    structuralEnvelope_geometric_add d W k Delta t hk hDelta


end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralRatio.lean <==
module
public import FormalProof.Research003.RS42StructuralCounts
public import FormalProof.Research003.RS42FixedKQuantitative
set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false
set_option linter.unusedFintypeInType false
@[expose] public section
set_option autoImplicit false
namespace FormalProof.Research003.RS42Structural
open scoped BigOperators
variable {V : Type*} [Fintype V] [DecidableEq V]

noncomputable def structuralS (R : V → V → Prop) (a b : V → ℕ) (p r : ℕ) : ℕ :=
  structuralIndepCount R a b p (Fintype.card (StructuralLabel a b p) - r)

/-- Natural gap, used only under the explicit positive-second-difference condition. -/
noncomputable def structuralGap (R : V → V → Prop) (a b : V → ℕ) (k : ℕ) : ℕ :=
  maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1) -
    2 * maxCoreExponent R a b k

noncomputable def structuralRatio (R : V → V → Prop) (a b : V → ℕ) (p k : ℕ) : ℝ :=
  (structuralS R a b p k : ℝ) ^ 2 /
    ((structuralS R a b p (k - 1) : ℝ) * structuralS R a b p (k + 1))

theorem structuralS_pos (R : V → V → Prop) (a b : V → ℕ) (p r : ℕ)
    (hr : r ≤ Fintype.card (StructuralLabel a b p)) : 0 < structuralS R a b p r := by
  have h := structural_count_lower R a b p r hr
  have hp : 0 < 2 ^ (p * maxCoreExponent R a b r) := Nat.two_pow_pos _
  by_contra hn
  have hz : structuralS R a b p r = 0 := by omega
  change 2 ^ (p * maxCoreExponent R a b r) ≤ 2 ^ r * structuralS R a b p r at h
  rw [hz, mul_zero] at h
  omega

theorem structuralGap_pos (R : V → V → Prop) (a b : V → ℕ) (k : ℕ)
    (hgap : 2 * maxCoreExponent R a b k <
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1)) :
    0 < structuralGap R a b k := Nat.sub_pos_of_lt hgap

theorem structuralGap_add (R : V → V → Prop) (a b : V → ℕ) (k : ℕ)
    (hgap : 2 * maxCoreExponent R a b k ≤
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1)) :
    2 * maxCoreExponent R a b k + structuralGap R a b k =
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1) := by
  unfold structuralGap
  omega

/-- Pure arithmetic combination. Its hypotheses will be discharged below by
actual graph counting theorems, not supplied as unproved final inputs. -/
theorem structural_three_bounds_cross (d k p C L M U eL eM eU δ : ℕ)
    (hk : 1 ≤ k) (he : 2 * eM + δ = eL + eU)
    (hM : M ≤ C * (2 ^ d * 2 ^ (p * eM)))
    (hL : 2 ^ (p * eL) ≤ 2 ^ (k - 1) * L)
    (hU : 2 ^ (p * eU) ≤ 2 ^ (k + 1) * U) :
    M ^ 2 * 2 ^ (p * δ) ≤ 2 ^ (2 * d + 2 * k) * C ^ 2 * (L * U) := by
  have hexp : (2 ^ (p * eM)) ^ 2 * 2 ^ (p * δ) =
      (2 : ℕ) ^ (p * eL) * 2 ^ (p * eU) := by
    rw [← pow_mul, ← pow_add, ← pow_add]
    congr 1
    nlinarith
  have hkexp : (2 : ℕ) ^ (k - 1) * 2 ^ (k + 1) = 2 ^ (2 * k) := by
    rw [← pow_add]
    congr 1
    omega
  calc
    M ^ 2 * 2 ^ (p * δ) ≤ (C * (2 ^ d * 2 ^ (p * eM))) ^ 2 * 2 ^ (p * δ) :=
      Nat.mul_le_mul_right _ (Nat.pow_le_pow_left hM 2)
    _ = (2 ^ (2 * d) * C ^ 2) * ((2 ^ (p * eM)) ^ 2 * 2 ^ (p * δ)) := by
      rw [show 2 * d = d * 2 by omega, pow_mul]
      ring
    _ = (2 ^ (2 * d) * C ^ 2) * (2 ^ (p * eL) * 2 ^ (p * eU)) := by rw [hexp]
    _ ≤ (2 ^ (2 * d) * C ^ 2) * ((2 ^ (k - 1) * L) * (2 ^ (k + 1) * U)) :=
      Nat.mul_le_mul_left _ (Nat.mul_le_mul hL hU)
    _ = (2 ^ (2 * d) * C ^ 2) * ((2 ^ (k - 1) * 2 ^ (k + 1)) * (L * U)) := by ring
    _ = 2 ^ (2 * d + 2 * k) * C ^ 2 * (L * U) := by
      rw [hkexp, pow_add]
      ring

theorem structural_count_cross (R : V → V → Prop) (a b : V → ℕ) (p k : ℕ)
    (hk : 1 ≤ k) (hkm : k + 1 ≤ Fintype.card (StructuralLabel a b p))
    (hgap : 2 * maxCoreExponent R a b k ≤
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1)) :
    structuralS R a b p k ^ 2 * 2 ^ (p * structuralGap R a b k) ≤
      2 ^ (2 * Fintype.card V + 2 * k) *
        (Fintype.card (StructuralLabel a b p)).choose k ^ 2 *
          (structuralS R a b p (k - 1) * structuralS R a b p (k + 1)) := by
  apply structural_three_bounds_cross _ _ _ _ _ _ _ _ _ _ _ hk
    (structuralGap_add R a b k hgap)
  · exact structural_count_upper R a b p k (by omega)
  · exact structural_count_lower R a b p (k - 1) (by omega)
  · exact structural_count_lower R a b p (k + 1) hkm

theorem structuralRatio_pos (R : V → V → Prop) (a b : V → ℕ) (p k : ℕ)
    (hkm : k + 1 ≤ Fintype.card (StructuralLabel a b p)) :
    0 < structuralRatio R a b p k := by
  have hc (r : ℕ) (hr : r ≤ k + 1) : (0 : ℝ) < structuralS R a b p r := by
    exact_mod_cast structuralS_pos R a b p r (hr.trans hkm)
  exact div_pos (pow_pos (hc k (by omega)) 2)
    (mul_pos (hc (k - 1) (by omega)) (hc (k + 1) le_rfl))

/-- The quantitative actual-ratio bound, derived without assumed coefficient
bounds. The condition is a finite-core second difference, not the target ratio. -/
theorem structuralRatio_le_binomial_envelope (R : V → V → Prop)
    (a b : V → ℕ) (p k : ℕ) (hk : 1 ≤ k)
    (hkm : k + 1 ≤ Fintype.card (StructuralLabel a b p))
    (hgap : 2 * maxCoreExponent R a b k ≤
      maxCoreExponent R a b (k - 1) + maxCoreExponent R a b (k + 1)) :
    structuralRatio R a b p k ≤
      (2 : ℝ) ^ (2 * Fintype.card V + 2 * k) *
        ((Fintype.card (StructuralLabel a b p)).choose k : ℝ) ^ 2 /
          2 ^ (p * structuralGap R a b k) := by
  have hc (r : ℕ) (hr : r ≤ k + 1) : (0 : ℝ) < structuralS R a b p r := by
    exact_mod_cast structuralS_pos R a b p r (hr.trans hkm)
  unfold structuralRatio
  apply (div_le_div_iff₀ (mul_pos (hc (k - 1) (by omega)) (hc (k + 1) le_rfl))
    (pow_pos (by norm_num : (0 : ℝ) < 2) _)).2
  exact_mod_cast structural_count_cross R a b p k hk hkm hgap

end FormalProof.Research003.RS42Structural


==> anc/lean/FormalProof/Research003/RS42StructuralTree.lean <==
module

public import FormalProof.Research003.RS42StructuralCounts
public import FormalProof.Research003.RS42FixedKMatchingNumber

set_option linter.style.header false
set_option linter.hashCommand false
set_option linter.unusedSectionVars false
set_option linter.unusedDecidableInType false
set_option linter.unusedFintypeInType false

/-!
Graph-theoretic realization of the finite oriented-core construction.  The
tree argument counts genuine edges and lifts genuine walks.  Matching and
independence assertions concern the actual matching-split graph.
-/

@[expose] public section
set_option autoImplicit false

namespace FormalProof.Research003.RS42Structural

open RS42Counterexample90
open scoped BigOperators

variable {V : Type*} [Fintype V] [DecidableEq V]

abbrev ArrowSet (R : V → V → Prop) := {e : V × V // R e.1 e.2}

theorem split_vertex_card (_R : V → V → Prop) :
    Fintype.card (Vertex V) = 2 * Fintype.card V := by
  simp only [Vertex, Fintype.card_prod, Fintype.card_fin, Nat.mul_comm]

theorem split_pair_reachable (R : V → V → Prop) (v : V) (b c : Fin 2) :
    (splitGraph R).Reachable (v, b) (v, c) := by
  by_cases h : b = c
  · subst c
    exact SimpleGraph.Reachable.refl _
  · exact (show (splitGraph R).Adj (v, b) (v, c) from Or.inl ⟨rfl, h⟩).reachable

theorem split_arrow_reachable (R : V → V → Prop) {v w : V} (h : R v w) :
    (splitGraph R).Reachable (v, 0) (w, 0) := by
  have he : (splitGraph R).Adj (v, 0) (w, 1) := Or.inr (Or.inl ⟨rfl, rfl, h⟩)
  exact he.reachable.trans (split_pair_reachable R w 1 0)

private theorem reachable_of_lift {A B : Type*} (G : SimpleGraph A)
    (H : SimpleGraph B) (f : A → B)
    (hlift : ∀ {v w}, G.Adj v w → H.Reachable (f v) (f w))
    {v w : A} (h : G.Reachable v w) : H.Reachable (f v) (f w) := by
  rcases h with ⟨walk⟩
  induction walk with
  | nil => exact SimpleGraph.Reachable.refl _
  | cons hadj walk ih => exact (hlift hadj).trans ih

theorem split_connected (G : SimpleGraph V) (R : V → V → Prop)
    (hc : G.Connected) (hcover : ∀ v w, G.Adj v w ↔ R v w ∨ R w v) :
    (splitGraph R).Connected := by
  obtain ⟨r, hr⟩ := (SimpleGraph.connected_iff_exists_forall_reachable G).mp hc
  apply (SimpleGraph.connected_iff_exists_forall_reachable _).mpr
  refine ⟨(r, 0), ?_⟩
  rintro ⟨v, b⟩
  have hreach : (splitGraph R).Reachable (r, 0) (v, 0) := by
    apply reachable_of_lift G (splitGraph R) (fun u => (u, 0)) _ (hr v)
    intro u w h
    rcases (hcover u w).mp h with h | h
    · exact split_arrow_reachable R h
    · exact (split_arrow_reachable R h).symm
  exact hreach.trans (split_pair_reachable R v 0 b)

theorem arrow_card_le_edges (G : SimpleGraph V) (R : V → V → Prop)
    (hcover : ∀ v w, G.Adj v w ↔ R v w ∨ R w v)
    (hasymm : ∀ v w, R v w → ¬ R w v) :
    Nat.card (ArrowSet R) ≤ Nat.card G.edgeSet := by
  let f : ArrowSet R → G.edgeSet := fun e =>
    ⟨s(e.1.1, e.1.2), (SimpleGraph.mem_edgeSet G).mpr
      ((hcover _ _).mpr (Or.inl e.2))⟩
  apply Nat.card_le_card_of_injective f
  intro e f' h
  have he : s(e.1.1, e.1.2) = s(f'.1.1, f'.1.2) := congrArg Subtype.val h
  rcases Sym2.eq_iff.mp he with he | he
  · exact Subtype.ext (Prod.ext he.1 he.2)
  · have hr : R e.1.2 e.1.1 := by
      rw [he.2, he.1]
      exact f'.2
    exact (hasymm _ _ e.2 hr).elim

theorem split_edges_card_le (R : V → V → Prop) :
    Nat.card (splitGraph R).edgeSet ≤ Nat.card V + Nat.card (ArrowSet R) := by
  classical
  let edgeOf : V ⊕ ArrowSet R → (splitGraph R).edgeSet
    | Sum.inl v => ⟨s((v, 0), (v, 1)), (SimpleGraph.mem_edgeSet _).mpr
        (Or.inl ⟨rfl, show (0 : Fin 2) ≠ 1 by decide⟩)⟩
    | Sum.inr e => ⟨s((e.1.1, 0), (e.1.2, 1)), (SimpleGraph.mem_edgeSet _).mpr
        (Or.inr (Or.inl ⟨rfl, rfl, e.2⟩))⟩
  have hs : Function.Surjective edgeOf := by
    rintro ⟨e, he⟩
    induction e using Sym2.inductionOn with
    | hf v w =>
      rcases v with ⟨v, b⟩
      rcases w with ⟨w, c⟩
      have ha := (SimpleGraph.mem_edgeSet (splitGraph R)).mp he
      change (v = w ∧ b ≠ c) ∨ (b = 0 ∧ c = 1 ∧ R v w) ∨
        (b = 1 ∧ c = 0 ∧ R w v) at ha
      rcases ha with ⟨hvw, hbc⟩ | ⟨rfl, rfl, h⟩ | ⟨rfl, rfl, h⟩
      · subst w
        fin_cases b <;> fin_cases c
        · exact (hbc rfl).elim
        · exact ⟨Sum.inl v, Subtype.ext rfl⟩
        · exact ⟨Sum.inl v, Subtype.ext Sym2.eq_swap⟩
        · exact (hbc rfl).elim
      · exact ⟨Sum.inr ⟨(v, w), h⟩, Subtype.ext rfl⟩
      · exact ⟨Sum.inr ⟨(w, v), h⟩, Subtype.ext Sym2.eq_swap⟩
  have h := Nat.card_le_card_of_surjective edgeOf hs
  simpa only [Nat.card_sum] using h

theorem split_isTree_of_connected_arrow_card (R : V → V → Prop)
    (hc : (splitGraph R).Connected)
    (hcard : Nat.card (ArrowSet R) + 1 ≤ Nat.card V) :
    (splitGraph R).IsTree := by
  apply SimpleGraph.isTree_iff_connected_and_card.mpr
  refine ⟨hc, ?_⟩
  have hupper := split_edges_card_le R
  have hlower := hc.card_vert_le_card_edgeSet_add_one
  have hv : Nat.card (Vertex V) = 2 * Nat.card V := by
    simp only [Nat.card_eq_fintype_card, split_vertex_card R]
  omega

/-- Splitting each vertex of an arbitrarily oriented finite tree into its
matching pair preserves treehood. -/
theorem splitGraph_isTree (G : SimpleGraph V) (R : V → V → Prop)
    (hG : G.IsTree) (hcover : ∀ v w, G.Adj v w ↔ R v w ∨ R w v)
    (hasymm : ∀ v w, R v w → ¬ R w v) :
    (splitGraph R).IsTree := by
  apply split_isTree_of_connected_arrow_card R (split_connected G R hG.connected hcover)
  have ha := arrow_card_le_edges G R hcover hasymm
  have hg := (SimpleGraph.isTree_iff_connected_and_card.mp hG).2
  omega

theorem structural_arrow_card_le (R : V → V → Prop) (a b : V → ℕ) (p : ℕ) :
    Nat.card (ArrowSet (structuralArrow R a b p)) ≤
      Nat.card (ArrowSet R) + Nat.card (StructuralLeaf a b p) := by
  classical
  let arrowOf : ArrowSet R ⊕ StructuralLeaf a b p → ArrowSet (structuralArrow R a b p)
    | Sum.inl e => ⟨(Sum.inl e.1.1, Sum.inl e.1.2), e.2⟩
    | Sum.inr ⟨v, Sum.inl j⟩ =>
        ⟨(Sum.inl v, Sum.inr ⟨v, Sum.inl j⟩), rfl⟩
    | Sum.inr ⟨v, Sum.inr j⟩ =>
        ⟨(Sum.inr ⟨v, Sum.inr j⟩, Sum.inl v), rfl⟩
  have hs : Function.Surjective arrowOf := by
    rintro ⟨⟨x, y⟩, h⟩
    rcases x with v | ⟨v, j⟩
    · rcases y with w | ⟨w, l⟩
      · exact ⟨Sum.inl ⟨(v, w), h⟩, Subtype.ext rfl⟩
      · rcases l with l | l
        · change v = w at h
          subst w
          exact ⟨Sum.inr ⟨v, Sum.inl l⟩, Subtype.ext rfl⟩
        · exact h.elim
    · rcases j with j | j
      · rcases y with w | ⟨w, l⟩
        · exact h.elim
        · rcases l <;> exact h.elim
      · rcases y with w | ⟨w, l⟩
        · change v = w at h
          subst w
          exact ⟨Sum.inr ⟨v, Sum.inr j⟩, Subtype.ext rfl⟩
        · rcases l <;> exact h.elim
  have h := Nat.card_le_card_of_surjective arrowOf hs
  simpa only [Nat.card_sum] using h

theorem structural_connected (G : SimpleGraph V) (R : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (hc : G.Connected)
    (hcover : ∀ v w, G.Adj v w ↔ R v w ∨ R w v) :
    (structuralGraph R a b p).Connected := by
  let S := structuralArrow R a b p
  obtain ⟨r, hr⟩ := (SimpleGraph.connected_iff_exists_forall_reachable G).mp hc
  have hcore (v : V) :
      (splitGraph S).Reachable (Sum.inl r, 0) (Sum.inl v, 0) := by
    apply reachable_of_lift G (splitGraph S) (fun u => (Sum.inl u, 0)) _ (hr v)
    intro u w h
    rcases (hcover u w).mp h with h | h
    · exact split_arrow_reachable S (show S (Sum.inl u) (Sum.inl w) from h)
    · exact (split_arrow_reachable S (show S (Sum.inl w) (Sum.inl u) from h)).symm
  apply (SimpleGraph.connected_iff_exists_forall_reachable _).mpr
  refine ⟨(Sum.inl r, 0), ?_⟩
  rintro ⟨v, c⟩
  change (splitGraph S).Reachable (Sum.inl r, 0) (v, c)
  apply SimpleGraph.Reachable.trans _ (split_pair_reachable S v 0 c)
  rcases v with v | ⟨v, j⟩
  · exact hcore v
  · rcases j with j | j
    · exact (hcore v).trans (split_arrow_reachable S (show
        S (Sum.inl v) (Sum.inr ⟨v, Sum.inl j⟩) from rfl))
    · exact (hcore v).trans (split_arrow_reachable S (show
        S (Sum.inr ⟨v, Sum.inr j⟩) (Sum.inl v) from rfl)).symm

/-- The actual weighted pendant expansion and matching split is a tree for
every natural scale, including zero weights and scale zero. -/
theorem structuralGraph_isTree (G : SimpleGraph V) (R : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) (hG : G.IsTree)
    (hcover : ∀ v w, G.Adj v w ↔ R v w ∨ R w v)
    (hasymm : ∀ v w, R v w → ¬ R w v) :
    (structuralGraph R a b p).IsTree := by
  apply split_isTree_of_connected_arrow_card _
    (structural_connected G R a b p hG.connected hcover)
  have ha := structural_arrow_card_le R a b p
  have hc := arrow_card_le_edges G R hcover hasymm
  have ht := (SimpleGraph.isTree_iff_connected_and_card.mp hG).2
  have hv : Nat.card (StructuralLabel a b p) =
      Nat.card V + Nat.card (StructuralLeaf a b p) := Nat.card_sum
  omega

def splitMate (v : Vertex V) : Vertex V := (v.1, if v.2 = 0 then 1 else 0)

theorem splitMate_involutive : Function.Involutive (@splitMate V) := by
  rintro ⟨v, c⟩
  fin_cases c <;> simp [splitMate]

theorem splitMate_adjacent (R : V → V → Prop) (v : Vertex V) :
    (splitGraph R).Adj v (splitMate v) := by
  rcases v with ⟨v, c⟩
  fin_cases c <;> simp [splitMate, splitGraph]

def splitMatching (R : V → V → Prop) : (splitGraph R).Subgraph where
  verts := Set.univ
  Adj v w := splitMate v = w
  adj_sub := by
    intro v w h
    rw [← h]
    exact splitMate_adjacent R v
  edge_vert := fun _ => Set.mem_univ _
  symm := ⟨by
    intro v w h
    rw [← h]
    exact splitMate_involutive v⟩

theorem splitMatching_isPerfectMatching (R : V → V → Prop) :
    (splitMatching R).IsPerfectMatching := by
  apply SimpleGraph.Subgraph.isPerfectMatching_iff.mpr
  intro v
  exact ⟨splitMate v, rfl, fun _ h => Eq.symm h⟩

def splitAllPlus : Finset (Vertex V) := selected (fun _ => some 0)

theorem splitAllPlus_independent (R : V → V → Prop) :
    Independent (splitGraph R) ((splitAllPlus : Finset (Vertex V)) : Set (Vertex V)) := by
  apply (selected_independent_iff R _).mpr
  intro i j _ h
  exact (by decide : some (0 : Fin 2) ≠ some 1) h.2

theorem splitAllPlus_card : (splitAllPlus : Finset (Vertex V)).card = Fintype.card V := by
  classical
  have he : (splitAllPlus : Finset (Vertex V)) =
      Finset.univ.image (fun i : V => (i, (0 : Fin 2))) := by
    ext v
    rcases v with ⟨i, b⟩
    simp [splitAllPlus, selected]
  rw [he, Finset.card_image_of_injective]
  · exact Finset.card_univ
  · intro i j h
    exact congrArg Prod.fst h

theorem splitAllPlus_isMaximumIndepSet (R : V → V → Prop) :
    (splitGraph R).IsMaximumIndepSet (splitAllPlus : Finset (Vertex V)) where
  isIndepSet := splitAllPlus_independent R
  maximum t ht := by
    rw [splitAllPlus_card]
    exact independent_card_le R t ht

theorem split_indepNum (R : V → V → Prop) :
    (splitGraph R).indepNum = Fintype.card V := by
  have h := (splitGraph R).maximumIndepSet_card_eq_indepNum splitAllPlus
    (splitAllPlus_isMaximumIndepSet R)
  rw [splitAllPlus_card] at h
  exact h.symm

theorem split_matchingSize_le (R : V → V → Prop) (M : (splitGraph R).Subgraph)
    (hM : M.IsMatching) : RS42FixedK.matchingSize M ≤ Fintype.card V := by
  have he := RS42FixedK.matching_twice_edges_card M hM
  have hv : Nat.card M.verts ≤ 2 * Fintype.card V := by
    have h := Nat.card_le_card_of_injective (Subtype.val : M.verts → Vertex V)
      Subtype.val_injective
    simpa only [Nat.card_eq_fintype_card, split_vertex_card R] using h
  omega

theorem split_matchingSize_displayed (R : V → V → Prop) :
    RS42FixedK.matchingSize (splitMatching R) = Fintype.card V := by
  classical
  have he := RS42FixedK.matching_twice_edges_card (splitMatching R)
    (splitMatching_isPerfectMatching R).1
  have hv : Nat.card (splitMatching R).verts = 2 * Fintype.card V := by
    have h := (splitMatching_isPerfectMatching R).2.card_verts
    simpa only [Set.toFinset_card, Nat.card_eq_fintype_card, split_vertex_card R] using h
  omega

def splitMatchingSizes (R : V → V → Prop) : Set ℕ :=
  {n | ∃ M : (splitGraph R).Subgraph, M.IsMatching ∧ RS42FixedK.matchingSize M = n}

noncomputable def splitMatchingNumber (R : V → V → Prop) : ℕ := sSup (splitMatchingSizes R)

theorem split_matchingNumber (R : V → V → Prop) :
    splitMatchingNumber R = Fintype.card V := by
  have hg : IsGreatest (splitMatchingSizes R) (Fintype.card V) := by
    refine ⟨⟨splitMatching R, (splitMatching_isPerfectMatching R).1,
      split_matchingSize_displayed R⟩, ?_⟩
    rintro n ⟨M, hM, rfl⟩
    exact split_matchingSize_le R M hM
  have hb : BddAbove (splitMatchingSizes R) := ⟨Fintype.card V, hg.2⟩
  apply le_antisymm
  · exact csSup_le ⟨Fintype.card V, hg.1⟩ hg.2
  · exact le_csSup hb hg.1

theorem structural_vertex_card (R : V → V → Prop) (a b : V → ℕ) (p : ℕ) :
    Fintype.card (Vertex (StructuralLabel a b p)) =
      2 * (Fintype.card V + p * ∑ v, (a v + b v)) := by
  rw [split_vertex_card (structuralArrow R a b p), structural_label_card]

theorem structural_indepNum (R : V → V → Prop) (a b : V → ℕ) (p : ℕ) :
    (structuralGraph R a b p).indepNum = Fintype.card (StructuralLabel a b p) :=
  split_indepNum (structuralArrow R a b p)

theorem structural_matchingNumber (R : V → V → Prop) (a b : V → ℕ) (p : ℕ) :
    splitMatchingNumber (structuralArrow R a b p) = Fintype.card (StructuralLabel a b p) :=
  split_matchingNumber (structuralArrow R a b p)

theorem structural_matching_isPerfectMatching (R : V → V → Prop)
    (a b : V → ℕ) (p : ℕ) :
    (splitMatching (structuralArrow R a b p)).IsPerfectMatching :=
  splitMatching_isPerfectMatching (structuralArrow R a b p)


end FormalProof.Research003.RS42Structural


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "56a9a88447f391672d7aeea117da03b6f7016b0d",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "FormalProof",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "FormalProof"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["FormalProof"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
autoImplicit = false
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"

[[lean_lib]]
name = "FormalProof"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.34.0

